Spin effects in Spherical Harmonic Modes of Gravitational Waves from Eccentric Compact Binary Inspirals

We compute the leading and sub-leading spin effects through the second post-Newtonian order (2PN) in spherical harmonic modes of gravitational waveforms from inspiralling compact binaries in non-circular orbits with non-precessing components. The two spin couplings, linear-in-spin (spin-orbit; SO) and quadratic-in-spin (spin-spin; SS), that appear in 2PN waveforms are computed with desired accuracy and explicit expressions for relevant modes are derived. The modes that have spin corrections through 2PN include $(\ell, |m|)$=$((2,2),\,(2,1),\,(3,3),\,(3,2),\,(3,1),\,(4,3),\,(4,1))$ modes. Closed form expressions for these modes for compact binaries in general orbits as well as in elliptical orbits are being provided. While the general orbit results can be used to study signals from binaries in orbits of arbitrary shape and nature, elliptical orbit results are applicable to systems with arbitrary eccentricities. We also express the elliptical orbit results as leading eccentric corrections to the circular results. Our prescription represents, the first, fully analytical treatment that combines spins, eccentricity and higher modes together and completes computation of spin effects through 2PN order. These should find immediate applications in inspiral-merger-ringdown modelling for eccentric mergers including the effect of non-precessing spins and higher modes as well as in parameter estimation analyses employing inspiral waveform.

==> Suppl_PaulMishra2022.m <==
(* ::Package:: *)

(* ::Text:: *)
(*Full waveform modes in the form*)
(*h^lm =(8 G M nu)/(c^2 R) Sqrt[\[Pi]/5]x e^(-i m \[Psi]) H^lm*)


(* nu : Symmetric mass ratio*)
(* chiacl : anti-symmetric combination of dimensionless spins of constant magnitude*)
(* chiscl : symmetric combination of dimensionless spins of constant magnitude*)
(* xi : phasing variable related to mean-anolmay*)
(* x : post-Newtonian parameter *)
(* e : time-eccentricity*)
(* kappaS =(kappa1+kappa2)/2 and kappaA=(kappa1-kappa2)/2 *)
(* kappa1, kappa2 : spin induced quadrupole params*)
(* kappa1=kappa2=1 for BHs*)


(*************************************************************)


Hlme6[2, 2] = 1 + e*(1/(4*E^(I*xi)) + (5*E^(I*xi))/4) + 
  e^2*(-1/2 + 1/(4*E^((2*I)*xi)) + (7*E^((2*I)*xi))/4) + 
  e^3*(-5/(32*E^(I*xi)) - (33*E^(I*xi))/32 + 9/(32*E^((3*I)*xi)) + 
    (77*E^((3*I)*xi))/32) + e^4*(-1/8 - 1/(6*E^((2*I)*xi)) - 
    (11*E^((2*I)*xi))/6 + 1/(3*E^((4*I)*xi)) + (79*E^((4*I)*xi))/24) + 
  e^5*(-47/(768*E^(I*xi)) - (11*E^(I*xi))/768 - 117/(512*E^((3*I)*xi)) - 
    (1585*E^((3*I)*xi))/512 + 625/(1536*E^((5*I)*xi)) + 
    (6901*E^((5*I)*xi))/1536) + e^6*(-1/16 - 1/(32*E^((2*I)*xi)) + 
    E^((2*I)*xi)/3 - 1/(3*E^((4*I)*xi)) - (403*E^((4*I)*xi))/80 + 
    81/(160*E^((6*I)*xi)) + (49*E^((6*I)*xi))/8) + 
  (-107/42 + (55*nu)/42 + e*((-257/168 + (169*nu)/168)/E^(I*xi) + 
      E^(I*xi)*(-31/24 + (35*nu)/24)) + 
    e^2*(-221/84 + (89*nu)/84 + (-289/168 + (181*nu)/168)/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-71/168 + (283*nu)/168)) + 
    e^3*((-1115/1344 + (895*nu)/1344)/E^(I*xi) + 
      E^(I*xi)*(-685/192 + (79*nu)/64) + (-2813/1344 + (559*nu)/448)/
       E^((3*I)*xi) + E^((3*I)*xi)*(1027/1344 + (2729*nu)/1344)) + 
    e^4*(-183/112 + (-19/36 + (5*nu)/9)/E^((2*I)*xi) + (233*nu)/336 + 
      E^((2*I)*xi)*(-1367/252 + (82*nu)/63) + (-379/144 + (215*nu)/144)/
       E^((4*I)*xi) + E^((4*I)*xi)*(160/63 + (157*nu)/63)) + 
    e^5*((-2815/21504 + (3137*nu)/7168)/E^((3*I)*xi) + 
      (-20249/32256 + (16465*nu)/32256)/E^(I*xi) + 
      E^(I*xi)*(-38305/32256 + (21661*nu)/32256) + 
      E^((3*I)*xi)*(-183655/21504 + (29423*nu)/21504) + 
      (-217369/64512 + (117265*nu)/64512)/E^((5*I)*xi) + 
      E^((5*I)*xi)*(337087/64512 + (199165*nu)/64512)) + 
    e^6*(-877/672 + (4873/10080 + (551*nu)/2016)/E^((4*I)*xi) + 
      (-295/504 + (149*nu)/336)/E^((2*I)*xi) + E^((2*I)*xi)*
       (-1495/4032 + (1895*nu)/4032) + (377*nu)/672 + 
      E^((4*I)*xi)*(-69071/5040 + (2389*nu)/1680) + (-458/105 + (313*nu)/140)/
       E^((6*I)*xi) + E^((6*I)*xi)*(62233/6720 + (5167*nu)/1344)))*x + 
  (-2173/1512 - (1069*nu)/216 + (2047*nu^2)/1512 + 
    chiacl*chiscl*(2*kappaA + 2*delta*kappaS - 4*kappaA*nu) + 
    chiacl^2*(delta*kappaA + kappaS - 2*nu - 2*kappaS*nu) + 
    chiscl^2*(delta*kappaA + kappaS + 2*nu - 2*kappaS*nu) + 
    e^2*(-34399/3024 - (3271*nu)/432 + (829*nu^2)/3024 + 
      chiacl*chiscl*(3*kappaA + 3*delta*kappaS - 6*kappaA*nu) + 
      chiacl^2*((3*delta*kappaA)/2 + (3*kappaS)/2 - 3*nu - 3*kappaS*nu) + 
      chiscl^2*((3*delta*kappaA)/2 + (3*kappaS)/2 + 3*nu - 3*kappaS*nu) + 
      E^((2*I)*xi)*(-16033/672 + (14467*nu)/2016 + (209*nu^2)/224 + 
        chiacl*chiscl*((23*kappaA)/4 + (23*delta*kappaS)/4 - 
          (23*kappaA*nu)/2) + chiacl^2*((23*delta*kappaA)/8 + (23*kappaS)/8 - 
          (23*nu)/4 - (23*kappaS*nu)/4) + chiscl^2*((23*delta*kappaA)/8 + 
          (23*kappaS)/8 + (23*nu)/4 - (23*kappaS*nu)/4)) + 
      (-77575/6048 - (42697*nu)/6048 - (4523*nu^2)/6048 + 
        chiacl*chiscl*((21*kappaA)/4 + (21*delta*kappaS)/4 - 
          (21*kappaA*nu)/2) + chiacl^2*((21*delta*kappaA)/8 + (21*kappaS)/8 - 
          (21*nu)/4 - (21*kappaS*nu)/4) + chiscl^2*((21*delta*kappaA)/8 + 
          (21*kappaS)/8 + (21*nu)/4 - (21*kappaS*nu)/4))/E^((2*I)*xi)) + 
    e^3*(E^((3*I)*xi)*(-1432/27 + (1320281*nu)/48384 - (1679*nu^2)/6912 + 
        chiacl*chiscl*((277*kappaA)/32 + (277*delta*kappaS)/32 - 
          (277*kappaA*nu)/16) + chiacl^2*((277*delta*kappaA)/64 + 
          (277*kappaS)/64 - (277*nu)/32 - (277*kappaS*nu)/32) + 
        chiscl^2*((277*delta*kappaA)/64 + (277*kappaS)/64 + (277*nu)/32 - 
          (277*kappaS*nu)/32)) + (-35069/1512 - (459619*nu)/48384 - 
        (144821*nu^2)/48384 + chiacl*chiscl*((237*kappaA)/32 + 
          (237*delta*kappaS)/32 - (237*kappaA*nu)/16) + 
        chiacl^2*((237*delta*kappaA)/64 + (237*kappaS)/64 - (237*nu)/32 - 
          (237*kappaS*nu)/32) + chiscl^2*((237*delta*kappaA)/64 + 
          (237*kappaS)/64 + (237*nu)/32 - (237*kappaS*nu)/32))/E^((3*I)*xi) + 
      (-11833/3024 - (519889*nu)/48384 + (15457*nu^2)/48384 + 
        chiacl*chiscl*((155*kappaA)/32 + (155*delta*kappaS)/32 - 
          (155*kappaA*nu)/16) + chiacl^2*((155*delta*kappaA)/64 + 
          (155*kappaS)/64 - (155*nu)/32 - (155*kappaS*nu)/32) + 
        chiscl^2*((155*delta*kappaA)/64 + (155*kappaS)/64 + (155*nu)/32 - 
          (155*kappaS*nu)/32))/E^(I*xi) + 
      E^(I*xi)*(-34127/3024 - (632117*nu)/48384 + (14285*nu^2)/48384 + 
        chiacl*chiscl*((131*kappaA)/32 + (131*delta*kappaS)/32 - 
          (131*kappaA*nu)/16) + chiacl^2*((131*delta*kappaA)/64 + 
          (131*kappaS)/64 - (131*nu)/32 - (131*kappaS*nu)/32) + 
        chiscl^2*((131*delta*kappaA)/64 + (131*kappaS)/64 + (131*nu)/32 - 
          (131*kappaS*nu)/32))) + e^4*(-51565/4032 - (7009*nu)/576 - 
      (605*nu^2)/4032 + chiacl*chiscl*((15*kappaA)/4 + (15*delta*kappaS)/4 - 
        (15*kappaA*nu)/2) + chiacl^2*((15*delta*kappaA)/8 + (15*kappaS)/8 - 
        (15*nu)/4 - (15*kappaS*nu)/4) + chiscl^2*((15*delta*kappaA)/8 + 
        (15*kappaS)/8 + (15*nu)/4 - (15*kappaS*nu)/4) + 
      E^((4*I)*xi)*(-1258321/12096 + (86113*nu)/1344 - (35033*nu^2)/12096 + 
        chiacl*chiscl*((205*kappaA)/16 + (205*delta*kappaS)/16 - 
          (205*kappaA*nu)/8) + chiacl^2*((205*delta*kappaA)/32 + 
          (205*kappaS)/32 - (205*nu)/16 - (205*kappaS*nu)/16) + 
        chiscl^2*((205*delta*kappaA)/32 + (205*kappaS)/32 + (205*nu)/16 - 
          (205*kappaS*nu)/16)) + (-348401/9072 - (61651*nu)/4536 - 
        (62557*nu^2)/9072 + chiacl*chiscl*((167*kappaA)/16 + 
          (167*delta*kappaS)/16 - (167*kappaA*nu)/8) + 
        chiacl^2*((167*delta*kappaA)/32 + (167*kappaS)/32 - (167*nu)/16 - 
          (167*kappaS*nu)/16) + chiscl^2*((167*delta*kappaA)/32 + 
          (167*kappaS)/32 + (167*nu)/16 - (167*kappaS*nu)/16))/E^((4*I)*xi) + 
      (-21593/6048 - (59167*nu)/6048 + (6779*nu^2)/6048 + 
        chiacl*chiscl*(5*kappaA + 5*delta*kappaS - 10*kappaA*nu) + 
        chiacl^2*((5*delta*kappaA)/2 + (5*kappaS)/2 - 5*nu - 5*kappaS*nu) + 
        chiscl^2*((5*delta*kappaA)/2 + (5*kappaS)/2 + 5*nu - 5*kappaS*nu))/
       E^((2*I)*xi) + E^((2*I)*xi)*(-41117/18144 - (462659*nu)/18144 + 
        (24575*nu^2)/18144 + chiacl*chiscl*(4*kappaA + 4*delta*kappaS - 
          8*kappaA*nu) + chiacl^2*(2*delta*kappaA + 2*kappaS - 4*nu - 
          4*kappaS*nu) + chiscl^2*(2*delta*kappaA + 2*kappaS + 4*nu - 
          4*kappaS*nu))) + 
    e*((-4271/756 - (35131*nu)/6048 + (421*nu^2)/864 + 
        chiacl*chiscl*((15*kappaA)/4 + (15*delta*kappaS)/4 - 
          (15*kappaA*nu)/2) + chiacl^2*((15*delta*kappaA)/8 + (15*kappaS)/8 - 
          (15*nu)/4 - (15*kappaS*nu)/4) + chiscl^2*((15*delta*kappaA)/8 + 
          (15*kappaS)/8 + (15*nu)/4 - (15*kappaS*nu)/4))/E^(I*xi) + 
      E^(I*xi)*(-2155/252 - (1655*nu)/672 + (371*nu^2)/288 + 
        chiacl*chiscl*((15*kappaA)/4 + (15*delta*kappaS)/4 - 
          (15*kappaA*nu)/2) + chiacl^2*((15*delta*kappaA)/8 + (15*kappaS)/8 - 
          (15*nu)/4 - (15*kappaS*nu)/4) + chiscl^2*((15*delta*kappaA)/8 + 
          (15*kappaS)/8 + (15*nu)/4 - (15*kappaS*nu)/4))) + 
    e^5*(E^((5*I)*xi)*(-677277/3584 + (98415547*nu)/774144 - 
        (2079481*nu^2)/258048 + chiacl*chiscl*((28763*kappaA)/1536 + 
          (28763*delta*kappaS)/1536 - (28763*kappaA*nu)/768) + 
        chiacl^2*((28763*delta*kappaA)/3072 + (28763*kappaS)/3072 - 
          (28763*nu)/1536 - (28763*kappaS*nu)/1536) + 
        chiscl^2*((28763*delta*kappaA)/3072 + (28763*kappaS)/3072 + 
          (28763*nu)/1536 - (28763*kappaS*nu)/1536)) + 
      (-17610839/290304 - (46898683*nu)/2322432 - (31148909*nu^2)/2322432 + 
        chiacl*chiscl*((7513*kappaA)/512 + (7513*delta*kappaS)/512 - 
          (7513*kappaA*nu)/256) + chiacl^2*((7513*delta*kappaA)/1024 + 
          (7513*kappaS)/1024 - (7513*nu)/512 - (7513*kappaS*nu)/512) + 
        chiscl^2*((7513*delta*kappaA)/1024 + (7513*kappaS)/1024 + 
          (7513*nu)/512 - (7513*kappaS*nu)/512))/E^((5*I)*xi) + 
      (-491/189 - (2110099*nu)/129024 - (31631*nu^2)/387072 + 
        chiacl*chiscl*((4691*kappaA)/768 + (4691*delta*kappaS)/768 - 
          (4691*kappaA*nu)/384) + chiacl^2*((4691*delta*kappaA)/1536 + 
          (4691*kappaS)/1536 - (4691*nu)/768 - (4691*kappaS*nu)/768) + 
        chiscl^2*((4691*delta*kappaA)/1536 + (4691*kappaS)/1536 + 
          (4691*nu)/768 - (4691*kappaS*nu)/768))/E^(I*xi) + 
      E^(I*xi)*(-836161/72576 - (20348767*nu)/1161216 - 
        (694625*nu^2)/1161216 + chiacl*chiscl*((1313*kappaA)/256 + 
          (1313*delta*kappaS)/256 - (1313*kappaA*nu)/128) + 
        chiacl^2*((1313*delta*kappaA)/512 + (1313*kappaS)/512 - 
          (1313*nu)/256 - (1313*kappaS*nu)/256) + 
        chiscl^2*((1313*delta*kappaA)/512 + (1313*kappaS)/512 + 
          (1313*nu)/256 - (1313*kappaS*nu)/256)) + 
      (8789/13824 - (5939153*nu)/774144 + (2830337*nu^2)/774144 + 
        chiacl*chiscl*((2421*kappaA)/512 + (2421*delta*kappaS)/512 - 
          (2421*kappaA*nu)/256) + chiacl^2*((2421*delta*kappaA)/1024 + 
          (2421*kappaS)/1024 - (2421*nu)/512 - (2421*kappaS*nu)/512) + 
        chiscl^2*((2421*delta*kappaA)/1024 + (2421*kappaS)/1024 + 
          (2421*nu)/512 - (2421*kappaS*nu)/512))/E^((3*I)*xi) + 
      E^((3*I)*xi)*(2717333/96768 - (43930853*nu)/774144 + 
        (3420269*nu^2)/774144 + chiacl*chiscl*((1605*kappaA)/512 + 
          (1605*delta*kappaS)/512 - (1605*kappaA*nu)/256) + 
        chiacl^2*((1605*delta*kappaA)/1024 + (1605*kappaS)/1024 - 
          (1605*nu)/512 - (1605*kappaS*nu)/512) + 
        chiscl^2*((1605*delta*kappaA)/1024 + (1605*kappaS)/1024 + 
          (1605*nu)/512 - (1605*kappaS*nu)/512))) + 
    e^6*(-48545/3456 - (53279*nu)/3456 - (9979*nu^2)/24192 + 
      chiacl*chiscl*((35*kappaA)/8 + (35*delta*kappaS)/8 - 
        (35*kappaA*nu)/4) + chiacl^2*((35*delta*kappaA)/16 + (35*kappaS)/16 - 
        (35*nu)/8 - (35*kappaS*nu)/8) + chiscl^2*((35*delta*kappaA)/16 + 
        (35*kappaS)/16 + (35*nu)/8 - (35*kappaS*nu)/8) + 
      E^((6*I)*xi)*(-986303/3024 + (11177365*nu)/48384 - 
        (4196279*nu^2)/241920 + chiacl*chiscl*((1735*kappaA)/64 + 
          (1735*delta*kappaS)/64 - (1735*kappaA*nu)/32) + 
        chiacl^2*((1735*delta*kappaA)/128 + (1735*kappaS)/128 - 
          (1735*nu)/64 - (1735*kappaS*nu)/64) + 
        chiscl^2*((1735*delta*kappaA)/128 + (1735*kappaS)/128 + 
          (1735*nu)/64 - (1735*kappaS*nu)/64)) + 
      (-22510693/241920 - (1853953*nu)/60480 - (2900389*nu^2)/120960 + 
        chiacl*chiscl*((1317*kappaA)/64 + (1317*delta*kappaS)/64 - 
          (1317*kappaA*nu)/32) + chiacl^2*((1317*delta*kappaA)/128 + 
          (1317*kappaS)/128 - (1317*nu)/64 - (1317*kappaS*nu)/64) + 
        chiscl^2*((1317*delta*kappaA)/128 + (1317*kappaS)/128 + 
          (1317*nu)/64 - (1317*kappaS*nu)/64))/E^((6*I)*xi) + 
      (-641191/145152 - (291587*nu)/18144 - (30157*nu^2)/72576 + 
        chiacl*chiscl*((1217*kappaA)/192 + (1217*delta*kappaS)/192 - 
          (1217*kappaA*nu)/96) + chiacl^2*((1217*delta*kappaA)/384 + 
          (1217*kappaS)/384 - (1217*nu)/192 - (1217*kappaS*nu)/192) + 
        chiscl^2*((1217*delta*kappaA)/384 + (1217*kappaS)/384 + 
          (1217*nu)/192 - (1217*kappaS*nu)/192))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-1092307/72576 - (2387339*nu)/145152 - 
        (197119*nu^2)/145152 + chiacl*chiscl*((1019*kappaA)/192 + 
          (1019*delta*kappaS)/192 - (1019*kappaA*nu)/96) + 
        chiacl^2*((1019*delta*kappaA)/384 + (1019*kappaS)/384 - 
          (1019*nu)/192 - (1019*kappaS*nu)/192) + 
        chiscl^2*((1019*delta*kappaA)/384 + (1019*kappaS)/384 + 
          (1019*nu)/192 - (1019*kappaS*nu)/192)) + 
      (210949/18144 - (45317*nu)/18144 + (866989*nu^2)/90720 + 
        chiacl*chiscl*((341*kappaA)/96 + (341*delta*kappaS)/96 - 
          (341*kappaA*nu)/48) + chiacl^2*((341*delta*kappaA)/192 + 
          (341*kappaS)/192 - (341*nu)/96 - (341*kappaS*nu)/96) + 
        chiscl^2*((341*delta*kappaA)/192 + (341*kappaS)/192 + (341*nu)/96 - 
          (341*kappaS*nu)/96))/E^((4*I)*xi) + E^((4*I)*xi)*
       (36131317/362880 - (44839757*nu)/362880 + (4173977*nu^2)/362880 + 
        chiacl*chiscl*((71*kappaA)/96 + (71*delta*kappaS)/96 - 
          (71*kappaA*nu)/48) + chiacl^2*((71*delta*kappaA)/192 + 
          (71*kappaS)/192 - (71*nu)/96 - (71*kappaS*nu)/96) + 
        chiscl^2*((71*delta*kappaA)/192 + (71*kappaS)/192 + (71*nu)/96 - 
          (71*kappaS*nu)/96))))*x^2 + 
  x^(3/2)*((-4*chiacl*delta)/3 + chiscl*(-4/3 + (4*nu)/3) + 2*Pi + 
    e*(E^(I*xi)*((-8*chiacl*delta)/3 + chiscl*(-8/3 + (13*nu)/6) + 
        (13*Pi)/4 + ((3*I)/2)*Log[2]) + ((-7*chiacl*delta)/3 + 
        chiscl*(-7/3 + (5*nu)/6) + (11*Pi)/4 - ((27*I)/2)*Log[2] + 
        ((27*I)/2)*Log[3])/E^(I*xi)) + 
    e^2*((-4*chiacl*delta)/3 + chiscl*(-4/3 + (4*nu)/3) + 2*Pi + 
      E^((2*I)*xi)*((-23*chiacl*delta)/6 - ((13*I)/252)*nu + 
        chiscl*(-23/6 + (17*nu)/6) + 5*Pi + (3*I)*Log[2]) - (30*I)*Log[2] + 
      ((-17*chiacl*delta)/6 + chiscl*(-17/6 + nu/2) + 4*Pi + (59*I)*Log[2] - 
        (27*I)*Log[3])/E^((2*I)*xi) + (27*I)*Log[3]) + 
    e^3*(E^((3*I)*xi)*((-67*chiacl*delta)/12 - ((13*I)/126)*nu + 
        chiscl*(-67/12 + (61*nu)/16) + (703*Pi)/96 + ((227*I)/48)*Log[2]) + 
      E^(I*xi)*((-15*chiacl*delta)/8 + ((13*I)/126)*nu + 
        chiscl*(-15/8 + (85*nu)/48) + (59*Pi)/32 - ((811*I)/16)*Log[2] + 
        ((351*I)/8)*Log[3]) + ((-29*chiacl*delta)/12 + 
        chiscl*(-29/12 + (23*nu)/16) + (61*Pi)/32 + ((2419*I)/16)*Log[2] - 
        ((1377*I)/16)*Log[3])/E^(I*xi) + ((-29*chiacl*delta)/8 + 
        chiscl*(-29/8 + (7*nu)/48) + (185*Pi)/32 - ((6683*I)/48)*Log[2] + 
        ((81*I)/8)*Log[3] + ((3125*I)/48)*Log[5])/E^((3*I)*xi)) + 
    e^4*((-4*chiacl*delta)/3 - ((13*I)/336)*nu + chiscl*(-4/3 + (4*nu)/3) + 
      2*Pi + E^((4*I)*xi)*((-583*chiacl*delta)/72 - ((169*I)/1008)*nu + 
        chiscl*(-583/72 + (373*nu)/72) + (125*Pi)/12 + ((85*I)/12)*Log[2]) + 
      ((527*I)/2)*Log[2] + E^((2*I)*xi)*((-41*chiacl*delta)/36 + 
        ((5*I)/72)*nu + chiscl*(-41/36 + (53*nu)/36) + (11*Pi)/8 - 
        ((467*I)/6)*Log[2] + ((531*I)/8)*Log[3]) - ((621*I)/4)*Log[3] + 
      ((-341*chiacl*delta)/72 + chiscl*(-341/72 - (25*nu)/72) + (199*Pi)/24 + 
        ((1837*I)/12)*Log[2] + ((981*I)/8)*Log[3] - ((3125*I)/24)*Log[5])/
       E^((4*I)*xi) + ((-79*chiacl*delta)/36 + chiscl*(-79/36 + (55*nu)/36) + 
        (17*Pi)/12 - ((2555*I)/6)*Log[2] + ((351*I)/4)*Log[3] + 
        ((3125*I)/24)*Log[5])/E^((2*I)*xi)) + 
    e^5*(E^((5*I)*xi)*((-3361*chiacl*delta)/288 - ((767*I)/3024)*nu + 
        chiscl*(-3361/288 + (16289*nu)/2304) + (37257*Pi)/2560 + 
        ((38203*I)/3840)*Log[2] + ((459*I)/1280)*Log[3]) + 
      E^((3*I)*xi)*((103*chiacl*delta)/384 + 
        chiscl*(103/384 + (229*nu)/256) + ((25*I)/336)*nu + (469*Pi)/1536 - 
        ((88579*I)/768)*Log[2] + ((3105*I)/32)*Log[3]) + 
      E^(I*xi)*((-161*chiacl*delta)/72 + ((185*I)/1008)*nu + 
        chiscl*(-161/72 + (743*nu)/384) + (1465*Pi)/768 + 
        ((53185*I)/128)*Log[2] - ((15993*I)/64)*Log[3]) + 
      ((-1519*chiacl*delta)/576 - ((13*I)/3024)*nu + 
        chiscl*(-1519/576 + (1757*nu)/1152) + (1547*Pi)/768 - 
        ((301531*I)/384)*Log[2] + ((25245*I)/128)*Log[3] + 
        ((40625*I)/192)*Log[5])/E^(I*xi) + 
      ((-59*chiacl*delta)/32 + chiscl*(-59/32 + (1495*nu)/768) + 
        (119*Pi)/512 + ((517483*I)/768)*Log[2] + ((14121*I)/64)*Log[3] - 
        ((334375*I)/768)*Log[5])/E^((3*I)*xi) + 
      ((-7207*chiacl*delta)/1152 + chiscl*(-7207/1152 - (829*nu)/768) + 
        (18151*Pi)/1536 - ((334321*I)/1280)*Log[2] - ((3879*I)/16)*Log[3] + 
        ((3125*I)/64)*Log[5] + ((823543*I)/3840)*Log[7])/E^((5*I)*xi)) + 
    e^6*((-4*chiacl*delta)/3 - ((55*I)/504)*nu + chiscl*(-4/3 + (4*nu)/3) + 
      (1145*Pi)/576 - ((45929*I)/36)*Log[2] + E^((4*I)*xi)*
       ((44*chiacl*delta)/15 + chiscl*(44/15 - (2*nu)/9) + 
        ((169*I)/1512)*nu - (427*Pi)/240 - ((1667*I)/10)*Log[2] + 
        ((44289*I)/320)*Log[3]) + E^((2*I)*xi)*((-605*chiacl*delta)/288 + 
        ((503*I)/4032)*nu + chiscl*(-605/288 + (59*nu)/32) + (689*Pi)/384 + 
        ((30199*I)/48)*Log[2] - ((49167*I)/128)*Log[3]) + 
      ((22329*I)/64)*Log[3] + E^((6*I)*xi)*((-8027*chiacl*delta)/480 - 
        ((1495*I)/4032)*nu + chiscl*(-8027/480 + (1547*nu)/160) + 
        (115751*Pi)/5760 + ((1949*I)/144)*Log[2] + ((459*I)/640)*Log[3] + 
        ((22*I)/45)*Log[4]) + ((-79*chiacl*delta)/32 - ((13*I)/6048)*nu + 
        chiscl*(-79/32 + (385*nu)/288) + (199*Pi)/96 + 
        ((66655*I)/48)*Log[2] + ((18747*I)/64)*Log[3] - 
        ((303125*I)/384)*Log[5])/E^((2*I)*xi) + ((184375*I)/576)*Log[5] + 
      ((-1331*chiacl*delta)/160 + chiscl*(-1331/160 - (209*nu)/96) + 
        (2681*Pi)/160 + ((829897*I)/720)*Log[2] + ((58563*I)/640)*Log[3] + 
        ((3125*I)/576)*Log[5] - ((823543*I)/1920)*Log[7])/E^((6*I)*xi) + 
      ((-52*chiacl*delta)/45 + chiscl*(-52/45 + (14*nu)/5) - (32*Pi)/15 - 
        ((28393*I)/30)*Log[2] - ((538029*I)/640)*Log[3] + 
        ((59375*I)/128)*Log[5] + ((823543*I)/1920)*Log[7])/E^((4*I)*xi))) + 
  x^(5/2)*((-24*I)*nu - (107*Pi)/21 + (34*nu*Pi)/21 + 
    e^2*(-18*I - ((83233*I)/630)*nu - (103*Pi)/21 + (191*nu*Pi)/42 - 
      ((1381*I)/7)*Log[2] - ((15*I)/7)*nu*Log[2] + 
      E^((2*I)*xi)*(-9*I - ((255197*I)/1008)*nu - ((865*I)/216)*nu^2 + 
        (611*Pi)/42 + (37*nu*Pi)/84 + ((683*I)/14)*Log[2] - 
        ((33*I)/14)*nu*Log[2]) + ((297*I)/2)*Log[3] + ((9*I)/2)*nu*Log[3] + 
      (-21*I - ((69703*I)/2520)*nu - (185*Pi)/21 + (449*nu*Pi)/84 + 
        ((9997*I)/42)*Log[2] + ((893*I)/42)*nu*Log[2] - ((297*I)/2)*Log[3] - 
        ((9*I)/2)*nu*Log[3])/E^((2*I)*xi)) + 
    e*(E^(I*xi)*((-9*I)/2 - ((14579*I)/140)*nu + (229*Pi)/168 + 
        (61*nu*Pi)/42 + ((473*I)/28)*Log[2] - ((3*I)/7)*nu*Log[2]) + 
      ((-27*I)/2 - ((1291*I)/180)*nu - (1081*Pi)/168 + (137*nu*Pi)/42 - 
        ((27*I)/4)*Log[2] - (9*I)*nu*Log[2] + ((27*I)/4)*Log[3] + 
        (9*I)*nu*Log[3])/E^(I*xi)) + 
    e^4*((-63*I)/2 - ((6292501*I)/20160)*nu - ((5951*I)/2016)*nu^2 - 
      (33*Pi)/7 + (157*nu*Pi)/21 + ((275803*I)/84)*Log[2] - 
      ((7211*I)/42)*nu*Log[2] + E^((4*I)*xi)*((-105*I)/4 - 
        ((18532993*I)/20160)*nu - ((77779*I)/6048)*nu^2 + (36341*Pi)/504 - 
        (4805*nu*Pi)/1008 + ((81553*I)/504)*Log[2] - ((1313*I)/126)*nu*
         Log[2]) - ((113265*I)/56)*Log[3] + ((855*I)/7)*nu*Log[3] + 
      E^((2*I)*xi)*((-75*I)/2 - ((38756573*I)/30240)*nu - 
        ((5431*I)/3024)*nu^2 - (2003*Pi)/336 + (2705*nu*Pi)/336 - 
        ((259871*I)/252)*Log[2] + ((15241*I)/252)*nu*Log[2] + 
        ((12573*I)/16)*Log[3] - ((669*I)/16)*nu*Log[3]) + 
      ((-63*I)/2 + ((799829*I)/5040)*nu - (313*Pi)/72 + (593*nu*Pi)/72 - 
        ((1218479*I)/252)*Log[2] + ((49009*I)/252)*nu*Log[2] + 
        ((69039*I)/56)*Log[3] - ((2223*I)/28)*nu*Log[3] + 
        ((1269875*I)/1008)*Log[5] - ((15625*I)/1008)*nu*Log[5])/
       E^((2*I)*xi) + ((-183*I)/4 - ((3723263*I)/30240)*nu - 
        (16481*Pi)/1008 + (3007*nu*Pi)/252 + ((864361*I)/504)*Log[2] - 
        ((4283*I)/126)*nu*Log[2] + ((85923*I)/112)*Log[3] + 
        ((3135*I)/112)*nu*Log[3] - ((1269875*I)/1008)*Log[5] + 
        ((15625*I)/1008)*nu*Log[5])/E^((4*I)*xi)) + 
    e^3*(E^((3*I)*xi)*((-255*I)/16 - ((5123581*I)/10080)*nu - 
        ((1504*I)/189)*nu^2 + (150523*Pi)/4032 - (395*nu*Pi)/252 + 
        ((191159*I)/2016)*Log[2] - ((673*I)/126)*nu*Log[2]) + 
      E^(I*xi)*((-447*I)/16 - ((5623151*I)/10080)*nu + ((1504*I)/189)*nu^2 - 
        (6325*Pi)/1344 + (1027*nu*Pi)/168 - ((353819*I)/672)*Log[2] + 
        ((1699*I)/84)*nu*Log[2] + ((6345*I)/16)*Log[3] - 
        ((45*I)/4)*nu*Log[3]) + ((-429*I)/16 + ((861379*I)/10080)*nu - 
        (2045*Pi)/448 + (263*nu*Pi)/42 + ((920711*I)/672)*Log[2] - 
        ((1349*I)/42)*nu*Log[2] - ((188163*I)/224)*Log[3] + 
        ((891*I)/28)*nu*Log[3])/E^(I*xi) + 
      ((-501*I)/16 - ((211109*I)/3360)*nu - (16183*Pi)/1344 + 
        (1369*nu*Pi)/168 - ((1963307*I)/2016)*Log[2] - 
        ((4933*I)/252)*nu*Log[2] + ((2727*I)/16)*Log[3] - 
        ((27*I)/4)*nu*Log[3] + ((613625*I)/2016)*Log[5] + 
        ((3125*I)/126)*nu*Log[5])/E^((3*I)*xi)) + 
    e^5*(E^((5*I)*xi)*((-10599*I)/256 - ((3781718831*I)/2419200)*nu - 
        ((175639*I)/9072)*nu^2 + (4383283*Pi)/35840 - (252673*nu*Pi)/26880 + 
        ((40412251*I)/161280)*Log[2] - ((651527*I)/40320)*nu*Log[2] + 
        ((158841*I)/17920)*Log[3] - ((10377*I)/4480)*nu*Log[3]) + 
      E^((3*I)*xi)*((-12489*I)/256 - ((168070547*I)/69120)*nu - 
        ((8587*I)/1008)*nu^2 - (500431*Pi)/64512 + (167341*nu*Pi)/16128 - 
        ((58139783*I)/32256)*Log[2] + ((1043201*I)/8064)*nu*Log[2] + 
        (1377*I)*Log[3] - ((1503*I)/16)*nu*Log[3]) + 
      E^(I*xi)*((-5147*I)/128 - ((325429933*I)/241920)*nu + 
        ((85297*I)/3024)*nu^2 - (219055*Pi)/32256 + (74539*nu*Pi)/8064 + 
        ((11217979*I)/1792)*Log[2] - ((569245*I)/1344)*nu*Log[2] - 
        ((3471381*I)/896)*Log[3] + ((15945*I)/56)*nu*Log[3]) + 
      ((-5073*I)/128 + ((64447877*I)/241920)*nu - ((2969*I)/9072)*nu^2 - 
        (134497*Pi)/32256 + (72731*nu*Pi)/8064 - ((183403471*I)/16128)*
         Log[2] + ((2846033*I)/4032)*nu*Log[2] + ((5609547*I)/1792)*Log[3] - 
        ((113625*I)/448)*nu*Log[3] + ((22545875*I)/8064)*Log[5] - 
        ((115625*I)/1008)*nu*Log[5])/E^(I*xi) + 
      ((-9075*I)/256 + ((3155465*I)/10752)*nu - (73769*Pi)/21504 + 
        (55913*nu*Pi)/5376 + ((42181949*I)/4608)*Log[2] - 
        ((584993*I)/1152)*nu*Log[2] + ((2026053*I)/896)*Log[3] - 
        ((1503*I)/56)*nu*Log[3] - ((176228375*I)/32256)*Log[5] + 
        ((2084375*I)/8064)*nu*Log[5])/E^((3*I)*xi) + 
      ((-16901*I)/256 - ((77092807*I)/345600)*nu - (203251*Pi)/9216 + 
        (39193*nu*Pi)/2304 - ((143300477*I)/53760)*Log[2] + 
        ((325579*I)/13440)*nu*Log[2] - ((1226223*I)/448)*Log[3] + 
        ((1761*I)/28)*nu*Log[3] + ((919125*I)/896)*Log[5] - 
        ((15625*I)/336)*nu*Log[5] + ((38035613*I)/23040)*Log[7] + 
        ((117649*I)/5760)*nu*Log[7])/E^((5*I)*xi)) + 
    e^6*((-177*I)/4 - ((3714541*I)/6720)*nu - ((5851*I)/432)*nu^2 - 
      (113761*Pi)/24192 + (253265*nu*Pi)/24192 - ((32693669*I)/1512)*Log[2] + 
      ((1218593*I)/756)*nu*Log[2] + ((5561757*I)/896)*Log[3] - 
      ((501453*I)/896)*nu*Log[3] + E^((4*I)*xi)*((-611*I)/10 - 
        ((2415997141*I)/504000)*nu - ((131717*I)/9072)*nu^2 - (3783*Pi)/320 + 
        (37729*nu*Pi)/2880 - ((3710689*I)/1260)*Log[2] + 
        ((395911*I)/1680)*nu*Log[2] + ((10026567*I)/4480)*Log[3] - 
        ((775041*I)/4480)*nu*Log[3]) + E^((2*I)*xi)*
       ((-739*I)/16 - ((21480407*I)/7560)*nu + ((73085*I)/6048)*nu^2 - 
        (214073*Pi)/16128 + (186323*nu*Pi)/16128 + ((21863689*I)/2016)*
         Log[2] - ((1709585*I)/2016)*nu*Log[2] - ((12073347*I)/1792)*Log[3] + 
        ((999261*I)/1792)*nu*Log[3]) + E^((6*I)*xi)*((-5079*I)/80 - 
        ((686906611*I)/403200)*nu - ((681661*I)/24192)*nu^2 + 
        (46553861*Pi)/241920 - (3802027*nu*Pi)/241920 + 
        ((11023927*I)/30240)*Log[2] - ((133255*I)/6048)*nu*Log[2] + 
        ((190971*I)/8960)*Log[3] - ((44721*I)/8960)*nu*Log[3] + 
        ((28387*I)/1890)*Log[4] - ((3622*I)/945)*nu*Log[4]) + 
      ((124010125*I)/24192)*Log[5] - ((7090625*I)/24192)*nu*Log[5] + 
      ((-709*I)/16 + ((184865*I)/432)*nu - ((5899*I)/36288)*nu^2 - 
        (2429*Pi)/576 + (6067*nu*Pi)/576 + ((2149273*I)/96)*Log[2] - 
        ((474119*I)/288)*nu*Log[2] + ((3725739*I)/896)*Log[3] - 
        ((84471*I)/896)*nu*Log[3] - ((9555875*I)/768)*Log[5] + 
        ((1834375*I)/2304)*nu*Log[5])/E^((2*I)*xi) + 
      ((-739*I)/20 + ((21076961*I)/37800)*nu - (1123*Pi)/840 + 
        (128299*nu*Pi)/10080 - ((17518111*I)/1260)*Log[2] + 
        ((3836549*I)/5040)*nu*Log[2] - ((102979593*I)/8960)*Log[3] + 
        ((5374791*I)/8960)*nu*Log[3] + ((117328375*I)/16128)*Log[5] - 
        ((890625*I)/1792)*nu*Log[5] + ((62741903*I)/11520)*Log[7] - 
        ((2000033*I)/11520)*nu*Log[7])/E^((4*I)*xi) + 
      ((-7557*I)/80 - ((451473527*I)/1008000)*nu - (198661*Pi)/6720 + 
        (159743*nu*Pi)/6720 + ((51609541*I)/4320)*Log[2] - 
        ((879077*I)/4320)*nu*Log[2] + ((3700323*I)/1792)*Log[3] - 
        ((900477*I)/8960)*nu*Log[3] + ((1007375*I)/24192)*Log[5] - 
        ((146875*I)/24192)*nu*Log[5] - ((62741903*I)/11520)*Log[7] + 
        ((2000033*I)/11520)*nu*Log[7])/E^((6*I)*xi))) + 
  x^3*(27027409/646800 - (856*EulerGamma)/105 - (278185*nu)/33264 - 
    (20261*nu^2)/2772 + (114635*nu^3)/99792 + ((428*I)/105)*Pi + (2*Pi^2)/3 + 
    (41*nu*Pi^2)/96 - (1712*Log[2])/105 + 
    e^5*((1023246543653/638668800 - (3521477*EulerGamma)/11520 + 
        (1122957263*nu)/1064448 - (106366543*nu^2)/1596672 - 
        (2622530395*nu^3)/153280512 + ((3521477*I)/23040)*Pi + 
        (230377*Pi^2)/9216 - (1691701*nu*Pi^2)/36864 + 
        (466953457*Log[2])/403200 - ((2222607*I)/1280)*Pi*Log[2] - 
        (6749741*Log[2]^2)/3840 + (831069*Log[3])/560 - 
        ((23301*I)/16)*Pi*Log[3] + (27*Log[2]*Log[3])/8 + 
        (23301*Log[3]^2)/16 - (334375*Log[5])/1344 + ((15625*I)/64)*Pi*
         Log[5] + (15625*Log[2]*Log[5])/32 - (15625*Log[5]^2)/64 - 
        (88119101*Log[7])/57600 + ((5764801*I)/3840)*Pi*Log[7] + 
        (5764801*Log[2]*Log[7])/1920 - (5764801*Log[7]^2)/3840 - 
        (3521477*Log[x])/23040)/E^((5*I)*xi) + 
      (5894091113/9676800 - (514349*EulerGamma)/5760 - 
        (583640093*nu)/1451520 + (2434895*nu^2)/145152 - 
        (35629553*nu^3)/6967296 + ((514349*I)/11520)*Pi - 
        ((29*I)/1512)*nu*Pi + (33649*Pi^2)/4608 + (451451*nu*Pi^2)/73728 + 
        (2719833*Log[2])/896 - ((1211153*I)/384)*Pi*Log[2] - 
        (56081*Log[2]^2)/384 - (540243*Log[3])/896 + ((75735*I)/128)*Pi*
         Log[3] + (75735*Log[2]*Log[3])/64 - (75735*Log[3]^2)/128 - 
        (4346875*Log[5])/4032 + ((203125*I)/192)*Pi*Log[5] + 
        (203125*Log[2]*Log[5])/96 - (203125*Log[5]^2)/192 - 
        (514349*Log[x])/11520)/E^(I*xi) + E^(I*xi)*(999566924003/2235340800 - 
        (3324383*EulerGamma)/40320 - (178945301*nu)/506880 + 
        (206198197*nu^2)/6386688 - (262791967*nu^3)/76640256 + 
        ((3333371*I)/80640)*Pi + ((3121*I)/1512)*nu*Pi + (31069*Pi^2)/4608 + 
        (475313*nu*Pi^2)/73728 - (63658687*Log[2])/40320 + 
        ((177573*I)/128)*Pi*Log[2] + (49475*Log[2]^2)/384 + 
        (1711251*Log[3])/2240 - ((47979*I)/64)*Pi*Log[3] - 
        (47979*Log[2]*Log[3])/32 + (47979*Log[3]^2)/64 - 
        (3324383*Log[x])/80640) + E^((3*I)*xi)*(374231745511/496742400 - 
        (720431*EulerGamma)/8960 - (1730857169*nu)/2661120 + 
        (10069373*nu^2)/266112 - (452818469*nu^3)/51093504 + 
        ((6233713*I)/161280)*Pi - ((1381*I)/1512)*nu*Pi + (6733*Pi^2)/1024 + 
        (166337*nu*Pi^2)/24576 + (12543289*Log[2])/80640 - 
        ((237619*I)/768)*Pi*Log[2] - (238421*Log[2]^2)/768 - 
        (66447*Log[3])/224 + ((9315*I)/32)*Pi*Log[3] + (9315*Log[2]*Log[3])/
         16 - (9315*Log[3]^2)/32 - (720431*Log[x])/17920) + 
      (15182758817/30412800 - (299279*EulerGamma)/3840 - 
        (5235557539*nu)/21288960 - (115834225*nu^2)/4257792 - 
        (16136275*nu^3)/1892352 + ((299279*I)/7680)*Pi + (19579*Pi^2)/3072 + 
        (2829*nu*Pi^2)/512 - (53595551*Log[2])/16128 + ((2386991*I)/768)*Pi*
         Log[2] + (1059887*Log[2]^2)/768 - (453573*Log[3])/320 + 
        ((89019*I)/64)*Pi*Log[3] - (4293*Log[2]*Log[3])/32 - 
        (89019*Log[3]^2)/64 + (35778125*Log[5])/16128 - 
        ((1671875*I)/768)*Pi*Log[5] - (1671875*Log[2]*Log[5])/384 + 
        (1671875*Log[5]^2)/768 - (299279*Log[x])/7680)/E^((3*I)*xi) + 
      E^((5*I)*xi)*(-745940868881/496742400 - (5679239*EulerGamma)/80640 + 
        (14000998499*nu)/12773376 - (4649948663*nu^2)/12773376 + 
        (1078514177*nu^3)/153280512 + ((3387941*I)/89600)*Pi - 
        ((1711*I)/1512)*nu*Pi + (53077*Pi^2)/9216 - (1192157*nu*Pi^2)/73728 - 
        (20619649*Log[2])/134400 + ((35449*I)/3840)*Pi*Log[2] + 
        (47351*Log[2]^2)/3840 + (49113*Log[3])/44800 + 
        ((1377*I)/1280)*Pi*Log[3] - (1377*Log[2]*Log[3])/640 + 
        (1377*Log[3]^2)/1280 - (5679239*Log[x])/161280)) + 
    e^3*((1490703301/2822400 - (172163*EulerGamma)/1680 + (1685011*nu)/6720 - 
        (83557*nu^2)/3024 - (181117*nu^3)/32256 + ((172163*I)/3360)*Pi + 
        (1609*Pi^2)/192 - (23247*nu*Pi^2)/2048 + (2109719*Log[2])/5040 - 
        ((29371*I)/48)*Pi*Log[2] - (4795*Log[2]^2)/48 - (8667*Log[3])/280 + 
        ((243*I)/8)*Pi*Log[3] + (243*Log[2]*Log[3])/4 - (243*Log[3]^2)/8 - 
        (334375*Log[5])/1008 + ((15625*I)/48)*Pi*Log[5] + 
        (15625*Log[2]*Log[5])/24 - (15625*Log[5]^2)/48 - 
        (172163*Log[x])/3360)/E^((3*I)*xi) + 
      (29596324927/93139200 - (86777*EulerGamma)/1680 - 
        (31314713*nu)/190080 - (1917163*nu^2)/266112 - 
        (7265101*nu^3)/3193344 + ((86777*I)/3360)*Pi + (811*Pi^2)/192 + 
        (17425*nu*Pi^2)/6144 - (351923*Log[2])/560 + ((8245*I)/16)*Pi*
         Log[2] + (53*Log[2]^2)/16 + (147339*Log[3])/560 - 
        ((4131*I)/16)*Pi*Log[3] - (4131*Log[2]*Log[3])/8 + 
        (4131*Log[3]^2)/16 - (86777*Log[x])/3360)/E^(I*xi) + 
      E^(I*xi)*(7012075729/31046400 - (25359*EulerGamma)/560 - 
        (13220077*nu)/73920 - (9795*nu^2)/2464 - (1396459*nu^3)/1064448 + 
        ((25359*I)/1120)*Pi + ((29*I)/63)*nu*Pi + (237*Pi^2)/64 + 
        (7011*nu*Pi^2)/2048 + (84851*Log[2])/1680 - ((2215*I)/16)*Pi*Log[2] - 
        (2215*Log[2]^2)/16 - (37557*Log[3])/280 + ((1053*I)/8)*Pi*Log[3] + 
        (1053*Log[2]*Log[3])/4 - (1053*Log[3]^2)/8 - (25359*Log[x])/1120) + 
      E^((3*I)*xi)*(-19357323527/93139200 - (19581*EulerGamma)/560 + 
        (36062333*nu)/443520 - (19613089*nu^2)/266112 + 
        (2754901*nu^3)/3193344 + ((177727*I)/10080)*Pi - ((29*I)/63)*nu*Pi + 
        (183*Pi^2)/64 - (16933*nu*Pi^2)/6144 - (10807*Log[2])/144 + 
        ((227*I)/48)*Pi*Log[2] + (241*Log[2]^2)/48 - (19581*Log[x])/1120)) + 
    e*((219775769/1663200 - (749*EulerGamma)/30 - (121717*nu)/20790 - 
        (86531*nu^2)/8316 - (33331*nu^3)/399168 + ((749*I)/60)*Pi + 
        (49*Pi^2)/24 - (41*nu*Pi^2)/192 - (1819*Log[2])/210 - 
        ((81*I)/2)*Pi*Log[2] - (81*Log[2]^2)/2 - (2889*Log[3])/70 + 
        ((81*I)/2)*Pi*Log[3] + 81*Log[2]*Log[3] - (81*Log[3]^2)/2 - 
        (749*Log[x])/60)/E^(I*xi) + E^(I*xi)*(55608313/1058400 - 
        (3103*EulerGamma)/210 - (199855*nu)/3024 - (9967*nu^2)/1008 + 
        (35579*nu^3)/36288 + ((3103*I)/420)*Pi + (29*Pi^2)/24 + 
        (41*nu*Pi^2)/48 - (6527*Log[2])/210 + ((3*I)/2)*Pi*Log[2] + 
        (3*Log[2]^2)/2 - (3103*Log[x])/420)) + 
    e^6*(1523147009/2661120 - 107*EulerGamma - (112895995*nu)/532224 + 
      (4185551*nu^2)/133056 - (9383735*nu^3)/1596672 + ((462347*I)/8640)*Pi - 
      ((641*I)/672)*nu*Pi + (35*Pi^2)/4 + (2665*nu*Pi^2)/768 + 
      (1337179*Log[2])/270 - ((162239*I)/32)*Pi*Log[2] - (4091*Log[2]^2)/18 - 
      (2389203*Log[3])/2240 + ((66987*I)/64)*Pi*Log[3] + 
      (66987*Log[2]*Log[3])/32 - (66987*Log[3]^2)/64 - 
      (19728125*Log[5])/12096 + ((921875*I)/576)*Pi*Log[5] + 
      (921875*Log[2]*Log[5])/288 - (921875*Log[5]^2)/576 + 
      (137078526587/51744000 - (4200713*EulerGamma)/8400 + 
        (50042307101*nu)/26611200 - (26363437*nu^2)/266112 - 
        (133307197*nu^3)/5322240 + ((4200713*I)/16800)*Pi + 
        (39259*Pi^2)/960 - (3329733*nu*Pi^2)/40960 - (150789857*Log[2])/
         15120 + ((6339593*I)/720)*Pi*Log[2] - (6250999*Log[2]^2)/720 - 
        (12506481*Log[3])/22400 + ((350649*I)/640)*Pi*Log[3] + 
        (729*Log[2]*Log[3])/320 - (350649*Log[3]^2)/640 - 
        (334375*Log[5])/12096 + ((15625*I)/576)*Pi*Log[5] + 
        (15625*Log[2]*Log[5])/288 - (15625*Log[5]^2)/576 + 
        (88119101*Log[7])/28800 - ((5764801*I)/1920)*Pi*Log[7] - 
        (5764801*Log[2]*Log[7])/960 + (5764801*Log[7]^2)/1920 - 
        (4200713*Log[x])/16800)/E^((6*I)*xi) + 
      (270820171/352800 - (64093*EulerGamma)/560 - (187689179*nu)/483840 + 
        (296771*nu^2)/48384 - (290839*nu^3)/41472 + ((64093*I)/1120)*Pi - 
        ((29*I)/3024)*nu*Pi + (599*Pi^2)/64 + (37351*nu*Pi^2)/8192 - 
        (33213121*Log[2])/5040 + ((299621*I)/48)*Pi*Log[2] + 
        (36215*Log[2]^2)/16 - (4710033*Log[3])/2240 + ((132057*I)/64)*Pi*
         Log[3] - (19575*Log[2]*Log[3])/32 - (132057*Log[3]^2)/64 + 
        (32434375*Log[5])/8064 - ((1515625*I)/384)*Pi*Log[5] - 
        (1515625*Log[2]*Log[5])/192 + (1515625*Log[5]^2)/384 - 
        (64093*Log[x])/1120)/E^((2*I)*xi) + E^((4*I)*xi)*
       (90292317019/58212000 - (109889*EulerGamma)/1050 - 
        (2491605689*nu)/1900800 + (85326847*nu^2)/532224 - 
        (169240997*nu^3)/7983360 + ((4778513*I)/100800)*Pi - 
        ((9223*I)/6048)*nu*Pi + (1027*Pi^2)/120 + (361661*nu*Pi^2)/30720 + 
        (391834*Log[2])/1575 - ((70961*I)/160)*Pi*Log[2] - 
        (6743*Log[2]^2)/15 - (1197009*Log[3])/2800 + ((132867*I)/320)*Pi*
         Log[3] + (33561*Log[2]*Log[3])/40 - (33561*Log[3]^2)/80 - 
        (109889*Log[x])/2100) + E^((2*I)*xi)*(308586650569/558835200 - 
        (505147*EulerGamma)/5040 - (3838426769*nu)/7983360 + 
        (49824815*nu^2)/1596672 - (1309163*nu^3)/342144 + 
        ((2041453*I)/40320)*Pi + ((13897*I)/24192)*nu*Pi + (4721*Pi^2)/576 + 
        (541241*nu*Pi^2)/73728 - (11732443*Log[2])/5040 + 
        ((400777*I)/192)*Pi*Log[2] + (11887*Log[2]^2)/48 + 
        (5260869*Log[3])/4480 - ((147501*I)/128)*Pi*Log[3] - 
        (147501*Log[2]*Log[3])/64 + (147501*Log[3]^2)/128 - 
        (505147*Log[x])/10080) + E^((6*I)*xi)*(-2826624953189/931392000 - 
        (812023*EulerGamma)/8400 + (6266140691*nu)/2661120 - 
        (474187663*nu^2)/665280 + (147111197*nu^3)/7983360 + 
        ((33207557*I)/604800)*Pi - ((3335*I)/2016)*nu*Pi + (7589*Pi^2)/960 - 
        (3735961*nu*Pi^2)/122880 - (3235787*Log[2])/15120 + 
        ((6125*I)/576)*Pi*Log[2] + (14603*Log[2]^2)/720 + 
        (49113*Log[3])/22400 + ((1377*I)/640)*Pi*Log[3] - 
        (1377*Log[2]*Log[3])/320 + (1377*Log[3]^2)/640 + (9416*Log[4])/4725 + 
        ((88*I)/45)*Pi*Log[4] - (176*Log[2]*Log[4])/45 + (88*Log[4]^2)/45 - 
        (812023*Log[x])/16800) + (623997833051/1397088000 - 
        (192707*EulerGamma)/3150 - (1886302361*nu)/3991680 - 
        (316527109*nu^2)/7983360 - (11054693*nu^3)/748440 + 
        ((192707*I)/6300)*Pi + (1801*Pi^2)/360 + (1384037*nu*Pi^2)/92160 + 
        (17394241*Log[2])/3150 - ((33233*I)/6)*Pi*Log[2] - 
        (30545*Log[2]^2)/6 + (114979311*Log[3])/22400 - 
        ((3223719*I)/640)*Pi*Log[3] - (891*Log[2]*Log[3])/64 + 
        (3223719*Log[3]^2)/640 - (6353125*Log[5])/2688 + 
        ((296875*I)/128)*Pi*Log[5] + (296875*Log[2]*Log[5])/64 - 
        (296875*Log[5]^2)/128 - (88119101*Log[7])/28800 + 
        ((5764801*I)/1920)*Pi*Log[7] + (5764801*Log[2]*Log[7])/960 - 
        (5764801*Log[7]^2)/1920 - (192707*Log[x])/6300)/E^((4*I)*xi) - 
      (107*Log[x])/2) + e^4*(3006246811/9313920 - (1391*EulerGamma)/21 - 
      (26431039*nu)/266112 + (411151*nu^2)/66528 - (2257631*nu^3)/798336 + 
      ((1391*I)/42)*Pi - ((29*I)/168)*nu*Pi + (65*Pi^2)/12 + 
      (3239*nu*Pi^2)/1536 - (108712*Log[2])/105 + (886*I)*Pi*Log[2] + 
      54*Log[2]^2 + (66447*Log[3])/140 - ((1863*I)/4)*Pi*Log[3] - 
      (1863*Log[2]*Log[3])/2 + (1863*Log[3]^2)/4 + 
      (131282622323/139708800 - (57031*EulerGamma)/315 + 
        (548729393*nu)/997920 - (34741549*nu^2)/798336 - 
        (6313787*nu^3)/598752 + ((57031*I)/630)*Pi + (533*Pi^2)/36 - 
        (223163*nu*Pi^2)/9216 - (16799*Log[2])/15 + ((2231*I)/3)*Pi*Log[2] + 
        (1655*Log[2]^2)/3 - (29853*Log[3])/40 + ((5859*I)/8)*Pi*Log[3] + 
        (27*Log[2]*Log[3])/4 - (5859*Log[3]^2)/8 + (334375*Log[5])/504 - 
        ((15625*I)/24)*Pi*Log[5] - (15625*Log[2]*Log[5])/12 + 
        (15625*Log[5]^2)/24 - (57031*Log[x])/630)/E^((4*I)*xi) + 
      (29913154181/69854400 - (43763*EulerGamma)/630 - (85085639*nu)/498960 - 
        (1125233*nu^2)/66528 - (5732197*nu^3)/1197504 + ((43763*I)/1260)*Pi + 
        (409*Pi^2)/72 + (12341*nu*Pi^2)/4608 + (1033513*Log[2])/630 - 
        ((10477*I)/6)*Pi*Log[2] - (493*Log[2]^2)/6 - (37557*Log[3])/140 + 
        ((1053*I)/4)*Pi*Log[3] + (1053*Log[2]*Log[3])/2 - (1053*Log[3]^2)/4 - 
        (334375*Log[5])/504 + ((15625*I)/24)*Pi*Log[5] + 
        (15625*Log[2]*Log[5])/12 - (15625*Log[5]^2)/24 - (43763*Log[x])/1260)/
       E^((2*I)*xi) + E^((2*I)*xi)*(27122687651/69854400 - 
        (38413*EulerGamma)/630 - (167972011*nu)/498960 + 
        (57403*nu^2)/199584 - (4225115*nu^3)/1197504 + ((8453*I)/280)*Pi - 
        ((473*I)/1512)*nu*Pi + (359*Pi^2)/72 + (20623*nu*Pi^2)/4608 + 
        (6527*Log[2])/70 - ((2527*I)/12)*Pi*Log[2] - (1267*Log[2]^2)/6 - 
        (56817*Log[3])/280 + ((1593*I)/8)*Pi*Log[3] + (1593*Log[2]*Log[3])/
         4 - (1593*Log[3]^2)/8 - (38413*Log[x])/1260) + 
      E^((4*I)*xi)*(-22662221353/34927200 - (15836*EulerGamma)/315 + 
        (1657156441*nu)/3991680 - (45937741*nu^2)/266112 + 
        (5581397*nu^3)/2395008 + ((65377*I)/2520)*Pi - ((377*I)/504)*nu*Pi + 
        (37*Pi^2)/9 - (70315*nu*Pi^2)/9216 - (34133*Log[2])/315 + 
        ((85*I)/12)*Pi*Log[2] + (23*Log[2]^2)/3 - (7918*Log[x])/315) - 
      (1391*Log[x])/42) + e^2*(148112893/1058400 - (3424*EulerGamma)/105 - 
      (35837*nu)/1440 - (4279*nu^2)/504 - (1183*nu^3)/2592 + 
      ((1712*I)/105)*Pi + (8*Pi^2)/3 + (205*nu*Pi^2)/192 + (428*Log[2])/21 - 
      (84*I)*Pi*Log[2] - 84*Log[2]^2 - (2889*Log[3])/35 + (81*I)*Pi*Log[3] + 
      162*Log[2]*Log[3] - 81*Log[3]^2 + (6487472689/23284800 - 
        (5671*EulerGamma)/105 + (18175769*nu)/221760 - (1137721*nu^2)/66528 - 
        (883591*nu^3)/399168 + ((5671*I)/210)*Pi + (53*Pi^2)/12 - 
        (779*nu*Pi^2)/192 - 321*Log[2] + (209*I)*Pi*Log[2] - 47*Log[2]^2 + 
        (2889*Log[3])/35 - (81*I)*Pi*Log[3] - 162*Log[2]*Log[3] + 
        81*Log[3]^2 - (5671*Log[x])/210)/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-69767507/7761600 - (2461*EulerGamma)/105 - 
        (33218051*nu)/665280 - (260701*nu^2)/9504 + (295943*nu^3)/399168 + 
        ((2461*I)/210)*Pi - ((29*I)/126)*nu*Pi + (23*Pi^2)/12 - 
        (41*nu*Pi^2)/192 - (749*Log[2])/15 + (3*I)*Pi*Log[2] + 3*Log[2]^2 - 
        (2461*Log[x])/210) - (1712*Log[x])/105) - (428*Log[x])/105)
Hlme6[2, 1] = (chiacl/2 + (chiscl*delta)/2 + 
    e*((chiacl/2 + (chiscl*delta)/2)/E^(I*xi) + (chiacl/2 + (chiscl*delta)/2)*
       E^(I*xi)) + e^2*(chiacl/4 + (chiscl*delta)/4 + 
      ((5*chiacl)/8 + (5*chiscl*delta)/8)/E^((2*I)*xi) + 
      ((5*chiacl)/8 + (5*chiscl*delta)/8)*E^((2*I)*xi)) + 
    e^3*(((3*chiacl)/16 + (3*chiscl*delta)/16)/E^(I*xi) + 
      ((3*chiacl)/16 + (3*chiscl*delta)/16)*E^(I*xi) + 
      ((13*chiacl)/16 + (13*chiscl*delta)/16)/E^((3*I)*xi) + 
      ((13*chiacl)/16 + (13*chiscl*delta)/16)*E^((3*I)*xi)) + 
    e^4*((3*chiacl)/16 + (3*chiscl*delta)/16 + 
      (chiacl/12 + (chiscl*delta)/12)/E^((2*I)*xi) + 
      (chiacl/12 + (chiscl*delta)/12)*E^((2*I)*xi) + 
      ((103*chiacl)/96 + (103*chiscl*delta)/96)/E^((4*I)*xi) + 
      ((103*chiacl)/96 + (103*chiscl*delta)/96)*E^((4*I)*xi)) + 
    e^5*(((65*chiacl)/384 + (65*chiscl*delta)/384)/E^(I*xi) + 
      ((65*chiacl)/384 + (65*chiscl*delta)/384)*E^(I*xi) + 
      ((-25*chiacl)/256 - (25*chiscl*delta)/256)/E^((3*I)*xi) + 
      ((-25*chiacl)/256 - (25*chiscl*delta)/256)*E^((3*I)*xi) + 
      ((1097*chiacl)/768 + (1097*chiscl*delta)/768)/E^((5*I)*xi) + 
      ((1097*chiacl)/768 + (1097*chiscl*delta)/768)*E^((5*I)*xi)) + 
    e^6*((5*chiacl)/32 + (5*chiscl*delta)/32 + 
      ((21*chiacl)/128 + (21*chiscl*delta)/128)/E^((2*I)*xi) + 
      ((21*chiacl)/128 + (21*chiscl*delta)/128)*E^((2*I)*xi) + 
      ((-129*chiacl)/320 - (129*chiscl*delta)/320)/E^((4*I)*xi) + 
      ((-129*chiacl)/320 - (129*chiscl*delta)/320)*E^((4*I)*xi) + 
      ((1223*chiacl)/640 + (1223*chiscl*delta)/640)/E^((6*I)*xi) + 
      ((1223*chiacl)/640 + (1223*chiscl*delta)/640)*E^((6*I)*xi)))*x + 
  Sqrt[x]*((I/3)*\[CapitalDelta] + e*(((I/3)*\[CapitalDelta])/E^(I*xi) + 
      (I/3)*E^(I*xi)*\[CapitalDelta]) + 
    e^2*((((5*I)/12)*\[CapitalDelta])/E^((2*I)*xi) + 
      ((5*I)/12)*E^((2*I)*xi)*\[CapitalDelta]) + 
    e^3*(((-1/24*I)*\[CapitalDelta])/E^(I*xi) - (I/24)*E^(I*xi)*
       \[CapitalDelta] + (((13*I)/24)*\[CapitalDelta])/E^((3*I)*xi) + 
      ((13*I)/24)*E^((3*I)*xi)*\[CapitalDelta]) + 
    e^4*((((-11*I)/72)*\[CapitalDelta])/E^((2*I)*xi) - 
      ((11*I)/72)*E^((2*I)*xi)*\[CapitalDelta] + 
      (((103*I)/144)*\[CapitalDelta])/E^((4*I)*xi) + 
      ((103*I)/144)*E^((4*I)*xi)*\[CapitalDelta]) + 
    e^5*((((5*I)/576)*\[CapitalDelta])/E^(I*xi) + ((5*I)/576)*E^(I*xi)*
       \[CapitalDelta] - (((43*I)/128)*\[CapitalDelta])/E^((3*I)*xi) - 
      ((43*I)/128)*E^((3*I)*xi)*\[CapitalDelta] + 
      (((1097*I)/1152)*\[CapitalDelta])/E^((5*I)*xi) + 
      ((1097*I)/1152)*E^((5*I)*xi)*\[CapitalDelta]) + 
    e^6*((((17*I)/576)*\[CapitalDelta])/E^((2*I)*xi) + 
      ((17*I)/576)*E^((2*I)*xi)*\[CapitalDelta] - 
      (((451*I)/720)*\[CapitalDelta])/E^((4*I)*xi) - 
      ((451*I)/720)*E^((4*I)*xi)*\[CapitalDelta] + 
      (((1223*I)/960)*\[CapitalDelta])/E^((6*I)*xi) + 
      ((1223*I)/960)*E^((6*I)*xi)*\[CapitalDelta])) + 
  x^(3/2)*(((-17*I)/84)*\[CapitalDelta] + ((5*I)/21)*nu*\[CapitalDelta] + 
    e*((((-43*I)/84)*\[CapitalDelta] + (I/42)*nu*\[CapitalDelta])/E^(I*xi) + 
      E^(I*xi)*(((41*I)/28)*\[CapitalDelta] + (I/14)*nu*\[CapitalDelta])) + 
    e^2*(((-27*I)/56)*\[CapitalDelta] + ((3*I)/14)*nu*\[CapitalDelta] + 
      E^((2*I)*xi)*(((643*I)/168)*\[CapitalDelta] - ((13*I)/84)*nu*
         \[CapitalDelta]) + (((-187*I)/168)*\[CapitalDelta] - 
        ((23*I)/84)*nu*\[CapitalDelta])/E^((2*I)*xi)) + 
    e^3*(E^(I*xi)*(((-835*I)/672)*\[CapitalDelta] + ((31*I)/112)*nu*
         \[CapitalDelta]) + (((-5*I)/672)*\[CapitalDelta] + 
        ((103*I)/336)*nu*\[CapitalDelta])/E^(I*xi) + 
      E^((3*I)*xi)*(((5065*I)/672)*\[CapitalDelta] - ((179*I)/336)*nu*
         \[CapitalDelta]) + (((-1409*I)/672)*\[CapitalDelta] - 
        ((257*I)/336)*nu*\[CapitalDelta])/E^((3*I)*xi)) + 
    e^4*(((-27*I)/56)*\[CapitalDelta] + ((3*I)/14)*nu*\[CapitalDelta] + 
      E^((2*I)*xi)*(((-3665*I)/1008)*\[CapitalDelta] + 
        ((71*I)/126)*nu*\[CapitalDelta]) + (((31*I)/48)*\[CapitalDelta] + 
        ((2*I)/3)*nu*\[CapitalDelta])/E^((2*I)*xi) + 
      E^((4*I)*xi)*(((5963*I)/448)*\[CapitalDelta] - ((129*I)/112)*nu*
         \[CapitalDelta]) + (((-14725*I)/4032)*\[CapitalDelta] - 
        ((1573*I)/1008)*nu*\[CapitalDelta])/E^((4*I)*xi)) + 
    e^5*(E^(I*xi)*(((-5813*I)/16128)*\[CapitalDelta] + 
        ((1403*I)/8064)*nu*\[CapitalDelta]) + 
      (((-4651*I)/16128)*\[CapitalDelta] + ((1417*I)/8064)*nu*
         \[CapitalDelta])/E^(I*xi) + E^((3*I)*xi)*
       (((-31467*I)/3584)*\[CapitalDelta] + ((2137*I)/1792)*nu*
         \[CapitalDelta]) + (((7211*I)/3584)*\[CapitalDelta] + 
        ((2603*I)/1792)*nu*\[CapitalDelta])/E^((3*I)*xi) + 
      E^((5*I)*xi)*(((715031*I)/32256)*\[CapitalDelta] - 
        ((34505*I)/16128)*nu*\[CapitalDelta]) + 
      (((-195479*I)/32256)*\[CapitalDelta] - ((45475*I)/16128)*nu*
         \[CapitalDelta])/E^((5*I)*xi)) + 
    e^6*(((-27*I)/56)*\[CapitalDelta] + ((3*I)/14)*nu*\[CapitalDelta] + 
      (((-113*I)/288)*\[CapitalDelta] + ((13*I)/192)*nu*\[CapitalDelta])/
       E^((2*I)*xi) + E^((2*I)*xi)*(((991*I)/4032)*\[CapitalDelta] + 
        ((335*I)/4032)*nu*\[CapitalDelta]) + E^((4*I)*xi)*
       (((-752819*I)/40320)*\[CapitalDelta] + ((8123*I)/3360)*nu*
         \[CapitalDelta]) + (((26867*I)/5760)*\[CapitalDelta] + 
        ((4291*I)/1440)*nu*\[CapitalDelta])/E^((4*I)*xi) + 
      E^((6*I)*xi)*(((119563*I)/3360)*\[CapitalDelta] - 
        ((24743*I)/6720)*nu*\[CapitalDelta]) + 
      (((-9343*I)/960)*\[CapitalDelta] - ((4583*I)/960)*nu*\[CapitalDelta])/
       E^((6*I)*xi))) + x^(5/2)*(((-43*I)/378)*\[CapitalDelta] - 
    ((509*I)/378)*nu*\[CapitalDelta] + ((79*I)/504)*nu^2*\[CapitalDelta] + 
    e*(E^(I*xi)*(((2299*I)/756)*\[CapitalDelta] - ((2509*I)/756)*nu*
         \[CapitalDelta] + ((13*I)/252)*nu^2*\[CapitalDelta]) + 
      (((-149*I)/378)*\[CapitalDelta] - ((1685*I)/756)*nu*\[CapitalDelta] - 
        (I/12)*nu^2*\[CapitalDelta])/E^(I*xi)) + 
    e^2*(((-6163*I)/3024)*\[CapitalDelta] - ((1531*I)/378)*nu*
       \[CapitalDelta] - ((55*I)/252)*nu^2*\[CapitalDelta] + 
      E^((2*I)*xi)*(((66455*I)/6048)*\[CapitalDelta] - ((25735*I)/3024)*nu*
         \[CapitalDelta] + ((169*I)/2016)*nu^2*\[CapitalDelta]) + 
      (((-4207*I)/864)*\[CapitalDelta] - ((7561*I)/3024)*nu*\[CapitalDelta] - 
        ((123*I)/224)*nu^2*\[CapitalDelta])/E^((2*I)*xi)) + 
    e^3*(E^(I*xi)*(((-133*I)/32)*\[CapitalDelta] - ((7505*I)/2016)*nu*
         \[CapitalDelta] - ((281*I)/672)*nu^2*\[CapitalDelta]) + 
      E^((3*I)*xi)*(((743*I)/27)*\[CapitalDelta] - ((121249*I)/6048)*nu*
         \[CapitalDelta] + ((845*I)/2016)*nu^2*\[CapitalDelta]) + 
      (((1585*I)/1512)*\[CapitalDelta] - ((38179*I)/6048)*nu*
         \[CapitalDelta] - ((985*I)/2016)*nu^2*\[CapitalDelta])/E^(I*xi) + 
      (((-9887*I)/672)*\[CapitalDelta] - ((4363*I)/2016)*nu*\[CapitalDelta] - 
        ((2825*I)/2016)*nu^2*\[CapitalDelta])/E^((3*I)*xi)) + 
    e^4*(((-3553*I)/1008)*\[CapitalDelta] - ((14209*I)/2016)*nu*
       \[CapitalDelta] - ((871*I)/1344)*nu^2*\[CapitalDelta] + 
      (((213251*I)/36288)*\[CapitalDelta] - ((159157*I)/18144)*nu*
         \[CapitalDelta] - ((1207*I)/1728)*nu^2*\[CapitalDelta])/
       E^((2*I)*xi) + E^((2*I)*xi)*(((-534377*I)/36288)*\[CapitalDelta] + 
        ((44161*I)/18144)*nu*\[CapitalDelta] - ((4103*I)/4032)*nu^2*
         \[CapitalDelta]) + E^((4*I)*xi)*(((529549*I)/9072)*\[CapitalDelta] - 
        ((194513*I)/4536)*nu*\[CapitalDelta] + ((16675*I)/12096)*nu^2*
         \[CapitalDelta]) + (((-600449*I)/18144)*\[CapitalDelta] - 
        ((14113*I)/18144)*nu*\[CapitalDelta] - ((1285*I)/448)*nu^2*
         \[CapitalDelta])/E^((4*I)*xi)) + 
    e^5*((((581389*I)/32256)*\[CapitalDelta] - ((58303*I)/4608)*nu*
         \[CapitalDelta] - ((323*I)/512)*nu^2*\[CapitalDelta])/E^((3*I)*xi) + 
      E^(I*xi)*(((-353711*I)/145152)*\[CapitalDelta] - ((1302169*I)/145152)*
         nu*\[CapitalDelta] - ((11861*I)/16128)*nu^2*\[CapitalDelta]) + 
      (((-37361*I)/36288)*\[CapitalDelta] - ((1363393*I)/145152)*nu*
         \[CapitalDelta] - ((40177*I)/48384)*nu^2*\[CapitalDelta])/E^(I*xi) + 
      E^((3*I)*xi)*(((-71507*I)/1728)*\[CapitalDelta] + 
        ((2091085*I)/96768)*nu*\[CapitalDelta] - ((82051*I)/32256)*nu^2*
         \[CapitalDelta]) + E^((5*I)*xi)*(((32673913*I)/290304)*
         \[CapitalDelta] - ((3527227*I)/41472)*nu*\[CapitalDelta] + 
        ((340229*I)/96768)*nu^2*\[CapitalDelta]) + 
      (((-42149*I)/648)*\[CapitalDelta] + ((703691*I)/290304)*nu*
         \[CapitalDelta] - ((24401*I)/4608)*nu^2*\[CapitalDelta])/
       E^((5*I)*xi)) + e^6*(((-2165*I)/432)*\[CapitalDelta] - 
      ((30379*I)/3024)*nu*\[CapitalDelta] - ((2173*I)/2016)*nu^2*
       \[CapitalDelta] + (((32959489*I)/725760)*\[CapitalDelta] - 
        ((176021*I)/9072)*nu*\[CapitalDelta] + ((1987*I)/17280)*nu^2*
         \[CapitalDelta])/E^((4*I)*xi) + E^((2*I)*xi)*
       (((-106039*I)/290304)*\[CapitalDelta] - ((271003*I)/20736)*nu*
         \[CapitalDelta] - ((32089*I)/48384)*nu^2*\[CapitalDelta]) + 
      (((-3547*I)/3584)*\[CapitalDelta] - ((538871*I)/48384)*nu*
         \[CapitalDelta] - ((16399*I)/16128)*nu^2*\[CapitalDelta])/
       E^((2*I)*xi) + E^((4*I)*xi)*(((-3440683*I)/34560)*\[CapitalDelta] + 
        ((128671*I)/1890)*nu*\[CapitalDelta] - ((244921*I)/40320)*nu^2*
         \[CapitalDelta]) + E^((6*I)*xi)*(((98695759*I)/483840)*
         \[CapitalDelta] - ((1101775*I)/6912)*nu*\[CapitalDelta] + 
        ((19547*I)/2520)*nu^2*\[CapitalDelta]) + 
      (((-57229453*I)/483840)*\[CapitalDelta] + ((2098427*I)/241920)*nu*
         \[CapitalDelta] - ((61829*I)/6720)*nu^2*\[CapitalDelta])/
       E^((6*I)*xi))) + x^2*(chiacl*(1/6 - (205*nu)/42) + 
    chiscl*delta*(1/6 - (11*nu)/14) + \[CapitalDelta]/6 + 
    (I/3)*Pi*\[CapitalDelta] + (2*\[CapitalDelta]*Log[2])/3 + 
    e*((chiacl*(5/6 - (275*nu)/28) + chiscl*delta*(5/6 - (169*nu)/84) + 
        \[CapitalDelta]/2 + I*Pi*\[CapitalDelta] - (2*\[CapitalDelta]*Log[2])/
         3)/E^(I*xi) + E^(I*xi)*(chiacl*(13/3 - (991*nu)/84) + 
        chiscl*delta*(13/3 - (143*nu)/84) + \[CapitalDelta]/6 + 
        (I/3)*Pi*\[CapitalDelta] + (2*\[CapitalDelta]*Log[2])/3)) + 
    e^2*(chiacl*(9/8 - (39*nu)/4) + chiscl*delta*(9/8 - (25*nu)/12) + 
      \[CapitalDelta]/3 + ((2*I)/3)*Pi*\[CapitalDelta] - 
      (4*\[CapitalDelta]*Log[2])/3 + E^((2*I)*xi)*
       (chiacl*(479/48 - (1795*nu)/84) + chiscl*delta*(479/48 - (83*nu)/28) + 
        \[CapitalDelta]/6 + ((5*I)/12)*Pi*\[CapitalDelta] + 
        (2*\[CapitalDelta]*Log[2])/3) + (chiacl*(59/48 - (115*nu)/7) + 
        chiscl*delta*(59/48 - (157*nu)/42) + \[CapitalDelta] + 
        (2*I)*Pi*\[CapitalDelta] + (20*\[CapitalDelta]*Log[2])/3 - 
        (27*\[CapitalDelta]*Log[3])/4)/E^((2*I)*xi)) + 
    e^3*(E^(I*xi)*(chiacl*(11/6 - (377*nu)/32) + chiscl*delta*
         (11/6 - (235*nu)/96) + (19*\[CapitalDelta])/48 + 
        ((17*I)/24)*Pi*\[CapitalDelta] - (17*\[CapitalDelta]*Log[2])/12) + 
      E^((3*I)*xi)*(chiacl*(895/48 - (23909*nu)/672) + 
        chiscl*delta*(895/48 - (1079*nu)/224) + (7*\[CapitalDelta])/48 + 
        ((43*I)/72)*Pi*\[CapitalDelta] + (29*\[CapitalDelta]*Log[2])/36) + 
      (chiacl*(109/48 - (8083*nu)/672) + chiscl*delta*
         (109/48 - (1619*nu)/672) + (17*\[CapitalDelta])/48 + 
        ((17*I)/24)*Pi*\[CapitalDelta] + (89*\[CapitalDelta]*Log[2])/12 - 
        (27*\[CapitalDelta]*Log[3])/4)/E^(I*xi) + 
      (chiacl*(19/12 - (17435*nu)/672) + chiscl*delta*
         (19/12 - (1417*nu)/224) + (85*\[CapitalDelta])/48 + 
        ((85*I)/24)*Pi*\[CapitalDelta] - (757*\[CapitalDelta]*Log[2])/36 + 
        (27*\[CapitalDelta]*Log[3])/4)/E^((3*I)*xi)) + 
    e^4*(chiacl*(13/8 - (1433*nu)/112) + chiscl*delta*(13/8 - (317*nu)/112) + 
      (7*\[CapitalDelta])/16 + ((83*I)/96)*Pi*\[CapitalDelta] + 
      (101*\[CapitalDelta]*Log[2])/12 + E^((2*I)*xi)*
       (chiacl*(-5/72 - (511*nu)/48) + chiscl*delta*(-5/72 - (365*nu)/144) + 
        \[CapitalDelta]/2 + ((49*I)/72)*Pi*\[CapitalDelta] - 
        (16*\[CapitalDelta]*Log[2])/9) - (243*\[CapitalDelta]*Log[3])/32 + 
      E^((4*I)*xi)*(chiacl*(4597/144 - (114281*nu)/2016) + 
        chiscl*delta*(4597/144 - (15205*nu)/2016) + (25*\[CapitalDelta])/
         288 + ((175*I)/192)*Pi*\[CapitalDelta] + (41*\[CapitalDelta]*Log[2])/
         72 + (27*\[CapitalDelta]*Log[3])/64) + 
      (chiacl*(113/36 - (12557*nu)/1008) + chiscl*delta*
         (113/36 - (2269*nu)/1008) + (7*\[CapitalDelta])/36 + 
        ((7*I)/18)*Pi*\[CapitalDelta] - 31*\[CapitalDelta]*Log[2] + 
        (135*\[CapitalDelta]*Log[3])/8)/E^((2*I)*xi) + 
      (chiacl*(271/144 - (26695*nu)/672) + chiscl*delta*
         (271/144 - (20561*nu)/2016) + (283*\[CapitalDelta])/96 + 
        ((283*I)/48)*Pi*\[CapitalDelta] + (971*\[CapitalDelta]*Log[2])/24 + 
        (27*\[CapitalDelta]*Log[3])/32 - (15625*\[CapitalDelta]*Log[5])/576)/
       E^((4*I)*xi)) + e^5*(E^(I*xi)*(chiacl*(787/288 - (26811*nu)/1792) + 
        chiscl*delta*(787/288 - (50531*nu)/16128) + (61*\[CapitalDelta])/
         128 + ((541*I)/576)*Pi*\[CapitalDelta] + 
        (2917*\[CapitalDelta]*Log[2])/288 - 9*\[CapitalDelta]*Log[3]) + 
      E^((3*I)*xi)*(chiacl*(-1609/256 - (13969*nu)/3584) + 
        chiscl*delta*(-1609/256 - (21667*nu)/10752) + (521*\[CapitalDelta])/
         768 + ((69*I)/128)*Pi*\[CapitalDelta] - 
        (1097*\[CapitalDelta]*Log[2])/576 - (27*\[CapitalDelta]*Log[3])/64) + 
      (chiacl*(3043/1152 - (240469*nu)/16128) + chiscl*delta*
         (3043/1152 - (5629*nu)/1792) + (559*\[CapitalDelta])/1152 + 
        ((185*I)/192)*Pi*\[CapitalDelta] - (9973*\[CapitalDelta]*Log[2])/
         288 + (297*\[CapitalDelta]*Log[3])/16)/E^(I*xi) + 
      E^((5*I)*xi)*(chiacl*(29983/576 - (2834155*nu)/32256) + 
        chiscl*delta*(29983/576 - (124009*nu)/10752) - (83*\[CapitalDelta])/
         2304 + ((8191*I)/5760)*Pi*\[CapitalDelta] + 
        (61*\[CapitalDelta]*Log[2])/576 + (27*\[CapitalDelta]*Log[3])/64 + 
        (32*\[CapitalDelta]*Log[4])/45) + 
      (chiacl*(275/64 - (35383*nu)/3584) + chiscl*delta*
         (275/64 - (11605*nu)/10752) - (253*\[CapitalDelta])/768 - 
        ((253*I)/384)*Pi*\[CapitalDelta] + (14675*\[CapitalDelta]*Log[2])/
         192 - (81*\[CapitalDelta]*Log[3])/8 - (15625*\[CapitalDelta]*Log[5])/
         576)/E^((3*I)*xi) + (chiacl*(4747/2304 - (641215*nu)/10752) + 
        chiscl*delta*(4747/2304 - (514637*nu)/32256) + (3629*\[CapitalDelta])/
         768 + ((3629*I)/384)*Pi*\[CapitalDelta] - 
        (74753*\[CapitalDelta]*Log[2])/2880 - (3843*\[CapitalDelta]*Log[3])/
         80 + (15625*\[CapitalDelta]*Log[5])/576)/E^((5*I)*xi)) + 
    e^6*(chiacl*(385/192 - (10235*nu)/672) + chiscl*delta*
       (385/192 - (765*nu)/224) + (25*\[CapitalDelta])/48 + 
      ((887*I)/864)*Pi*\[CapitalDelta] - (503*\[CapitalDelta]*Log[2])/12 + 
      (729*\[CapitalDelta]*Log[3])/32 + E^((2*I)*xi)*
       (chiacl*(8399/2304 - (34031*nu)/2016) + chiscl*delta*
         (8399/2304 - (1735*nu)/504) + (289*\[CapitalDelta])/576 + 
        ((2353*I)/2304)*Pi*\[CapitalDelta] + (611*\[CapitalDelta]*Log[2])/
         48 - (1413*\[CapitalDelta]*Log[3])/128) + 
      E^((4*I)*xi)*(chiscl*delta*(-23371/1152 - (973*nu)/2880) + 
        chiacl*(-23371/1152 + (2521*nu)/192) + (1417*\[CapitalDelta])/1440 + 
        ((509*I)/2880)*Pi*\[CapitalDelta] - (647*\[CapitalDelta]*Log[2])/
         360 - (189*\[CapitalDelta]*Log[3])/320 - (32*\[CapitalDelta]*Log[4])/
         45) + (chiacl*(6971/2304 - (22217*nu)/1344) + 
        chiscl*delta*(6971/2304 - (14101*nu)/4032) + (323*\[CapitalDelta])/
         576 + ((5141*I)/4608)*Pi*\[CapitalDelta] + 
        (4249*\[CapitalDelta]*Log[2])/48 - (7857*\[CapitalDelta]*Log[3])/
         512 - (15625*\[CapitalDelta]*Log[5])/512)/E^((2*I)*xi) + 
      E^((6*I)*xi)*(chiacl*(315871/3840 - (28061*nu)/210) + 
        chiscl*delta*(315871/3840 - (19431*nu)/1120) - (251*\[CapitalDelta])/
         960 + ((153793*I)/69120)*Pi*\[CapitalDelta] - 
        (1619*\[CapitalDelta]*Log[2])/2160 + (243*\[CapitalDelta]*Log[3])/
         512 + (32*\[CapitalDelta]*Log[4])/45 + 
        (15625*\[CapitalDelta]*Log[5])/13824) + 
      (chiacl*(34681/5760 - (34759*nu)/20160) + chiscl*delta*
         (34681/5760 + (40093*nu)/20160) - (2191*\[CapitalDelta])/1440 - 
        ((2191*I)/720)*Pi*\[CapitalDelta] - (37727*\[CapitalDelta]*Log[2])/
         360 - (8001*\[CapitalDelta]*Log[3])/160 + 
        (15625*\[CapitalDelta]*Log[5])/192)/E^((4*I)*xi) + 
      (chiacl*(1535/768 - (16955*nu)/192) + chiscl*delta*
         (1535/768 - (7823*nu)/320) + (7087*\[CapitalDelta])/960 + 
        ((7087*I)/480)*Pi*\[CapitalDelta] + (174263*\[CapitalDelta]*Log[2])/
         2160 + (125631*\[CapitalDelta]*Log[3])/2560 + 
        (15625*\[CapitalDelta]*Log[5])/4608 - 
        (5764801*\[CapitalDelta]*Log[7])/69120)/E^((6*I)*xi))) + 
  x^3*((-17*\[CapitalDelta])/168 + (353*nu*\[CapitalDelta])/84 - 
    ((17*I)/84)*Pi*\[CapitalDelta] + (I/14)*nu*Pi*\[CapitalDelta] - 
    (17*\[CapitalDelta]*Log[2])/42 + (nu*\[CapitalDelta]*Log[2])/7 + 
    e*(E^(I*xi)*((41*\[CapitalDelta])/56 + (19493*nu*\[CapitalDelta])/630 + 
        ((41*I)/28)*Pi*\[CapitalDelta] - ((2*I)/21)*nu*Pi*\[CapitalDelta] + 
        (41*\[CapitalDelta]*Log[2])/14 - (4*nu*\[CapitalDelta]*Log[2])/21) + 
      ((541*\[CapitalDelta])/168 - (292*nu*\[CapitalDelta])/45 - 
        ((131*I)/84)*Pi*\[CapitalDelta] - ((8*I)/21)*nu*Pi*\[CapitalDelta] - 
        (41*\[CapitalDelta]*Log[2])/14 + (4*nu*\[CapitalDelta]*Log[2])/21)/
       E^(I*xi)) + e^2*((549*\[CapitalDelta])/112 + (1523*nu*\[CapitalDelta])/
       84 + ((101*I)/56)*Pi*\[CapitalDelta] - ((5*I)/14)*nu*Pi*
       \[CapitalDelta] - (267*\[CapitalDelta]*Log[2])/28 + 
      (11*nu*\[CapitalDelta]*Log[2])/7 + E^((2*I)*xi)*
       ((99*\[CapitalDelta])/224 + (110371*nu*\[CapitalDelta])/1512 + 
        ((601*I)/168)*Pi*\[CapitalDelta] - ((61*I)/168)*nu*Pi*
         \[CapitalDelta] + (211*\[CapitalDelta]*Log[2])/56 - 
        (2*nu*\[CapitalDelta]*Log[2])/7) + 
      ((691*\[CapitalDelta])/96 - (22315*nu*\[CapitalDelta])/1512 - 
        ((221*I)/48)*Pi*\[CapitalDelta] - (2*I)*nu*Pi*\[CapitalDelta] + 
        (661*\[CapitalDelta]*Log[2])/168 - (44*nu*\[CapitalDelta]*Log[2])/7 - 
        (351*\[CapitalDelta]*Log[3])/112 + (351*nu*\[CapitalDelta]*Log[3])/
         56)/E^((2*I)*xi)) + 
    e^3*(E^((3*I)*xi)*((-2321*\[CapitalDelta])/1344 + 
        (71111*nu*\[CapitalDelta])/504 + ((17803*I)/2016)*Pi*
         \[CapitalDelta] - ((173*I)/168)*nu*Pi*\[CapitalDelta] + 
        (6317*\[CapitalDelta]*Log[2])/1008 - (53*nu*\[CapitalDelta]*Log[2])/
         84) + E^(I*xi)*((10655*\[CapitalDelta])/1344 + 
        (2420707*nu*\[CapitalDelta])/15120 + ((839*I)/224)*Pi*
         \[CapitalDelta] - ((107*I)/168)*nu*Pi*\[CapitalDelta] - 
        (1315*\[CapitalDelta]*Log[2])/112 + (163*nu*\[CapitalDelta]*Log[2])/
         84) + ((2407*\[CapitalDelta])/192 - (18709*nu*\[CapitalDelta])/
         1008 - ((1049*I)/96)*Pi*\[CapitalDelta] - ((139*I)/24)*nu*Pi*
         \[CapitalDelta] - (48373*\[CapitalDelta]*Log[2])/1008 + 
        (867*nu*\[CapitalDelta]*Log[2])/28 + (4131*\[CapitalDelta]*Log[3])/
         112 - (135*nu*\[CapitalDelta]*Log[3])/14)/E^((3*I)*xi) + 
      ((4171*\[CapitalDelta])/448 - (809381*nu*\[CapitalDelta])/7560 + 
        ((363*I)/224)*Pi*\[CapitalDelta] - ((17*I)/56)*nu*Pi*
         \[CapitalDelta] + (14081*\[CapitalDelta]*Log[2])/336 - 
        (919*nu*\[CapitalDelta]*Log[2])/84 - (4131*\[CapitalDelta]*Log[3])/
         112 + (135*nu*\[CapitalDelta]*Log[3])/14)/E^(I*xi)) + 
    e^4*((187*\[CapitalDelta])/16 + (8481*nu*\[CapitalDelta])/224 + 
      ((12787*I)/2688)*Pi*\[CapitalDelta] - ((445*I)/448)*nu*Pi*
       \[CapitalDelta] + (5827*\[CapitalDelta]*Log[2])/84 - 
      (2623*nu*\[CapitalDelta]*Log[2])/168 + E^((2*I)*xi)*
       ((26141*\[CapitalDelta])/2016 + (15989*nu*\[CapitalDelta])/45 + 
        ((101*I)/48)*Pi*\[CapitalDelta] - ((73*I)/144)*nu*Pi*
         \[CapitalDelta] - (8819*\[CapitalDelta]*Log[2])/504 + 
        (353*nu*\[CapitalDelta]*Log[2])/126) - (56835*\[CapitalDelta]*Log[3])/
       896 + (6183*nu*\[CapitalDelta]*Log[3])/448 + 
      ((3225*\[CapitalDelta])/224 - (246493*nu*\[CapitalDelta])/840 + 
        ((369*I)/112)*Pi*\[CapitalDelta] + ((53*I)/63)*nu*Pi*
         \[CapitalDelta] - (10151*\[CapitalDelta]*Log[2])/56 + 
        (1399*nu*\[CapitalDelta]*Log[2])/21 + (2781*\[CapitalDelta]*Log[3])/
         28 - (4293*nu*\[CapitalDelta]*Log[3])/112)/E^((2*I)*xi) + 
      E^((4*I)*xi)*((-10097*\[CapitalDelta])/1344 + 
        (15097661*nu*\[CapitalDelta])/60480 + ((37007*I)/1792)*Pi*
         \[CapitalDelta] - ((2273*I)/896)*nu*Pi*\[CapitalDelta] - 
        (2945*\[CapitalDelta]*Log[2])/336 + (1255*nu*\[CapitalDelta]*Log[2])/
         1008 + (4671*\[CapitalDelta]*Log[3])/256 - 
        (297*nu*\[CapitalDelta]*Log[3])/128) + 
      ((78875*\[CapitalDelta])/4032 - (706451*nu*\[CapitalDelta])/60480 - 
        ((46453*I)/2016)*Pi*\[CapitalDelta] - ((27109*I)/2016)*nu*Pi*
         \[CapitalDelta] + (118507*\[CapitalDelta]*Log[2])/1008 - 
        (84533*nu*\[CapitalDelta]*Log[2])/1008 - 
        (6453*\[CapitalDelta]*Log[3])/896 - (351*nu*\[CapitalDelta]*Log[3])/
         448 - (440875*\[CapitalDelta]*Log[5])/16128 + 
        (453125*nu*\[CapitalDelta]*Log[5])/8064)/E^((4*I)*xi)) + 
    e^5*(((179167*\[CapitalDelta])/10752 - (60293123*nu*\[CapitalDelta])/
         181440 + ((75745*I)/16128)*Pi*\[CapitalDelta] - 
        ((629*I)/504)*nu*Pi*\[CapitalDelta] - (805321*\[CapitalDelta]*Log[2])/
         2688 + (7283*nu*\[CapitalDelta]*Log[2])/84 + 
        (72441*\[CapitalDelta]*Log[3])/448 - (10827*nu*\[CapitalDelta]*
          Log[3])/224)/E^(I*xi) + E^((3*I)*xi)*
       ((162817*\[CapitalDelta])/7168 + (25701199*nu*\[CapitalDelta])/40320 - 
        ((3511*I)/512)*Pi*\[CapitalDelta] + ((109*I)/192)*nu*Pi*
         \[CapitalDelta] - (31589*\[CapitalDelta]*Log[2])/5376 + 
        (551*nu*\[CapitalDelta]*Log[2])/336 - (5211*\[CapitalDelta]*Log[3])/
         256 + (81*nu*\[CapitalDelta]*Log[3])/32) + 
      E^(I*xi)*((484843*\[CapitalDelta])/32256 + 
        (22349323*nu*\[CapitalDelta])/51840 + ((43745*I)/5376)*Pi*
         \[CapitalDelta] - ((1033*I)/672)*nu*Pi*\[CapitalDelta] + 
        (846347*\[CapitalDelta]*Log[2])/8064 - 
        (153*nu*\[CapitalDelta]*Log[2])/7 - (21159*\[CapitalDelta]*Log[3])/
         224 + (4329*nu*\[CapitalDelta]*Log[3])/224) + 
      E^((5*I)*xi)*((-20363*\[CapitalDelta])/1024 + 
        (1523578837*nu*\[CapitalDelta])/3628800 + ((2397683*I)/53760)*Pi*
         \[CapitalDelta] - ((6291*I)/1120)*nu*Pi*\[CapitalDelta] - 
        (724405*\[CapitalDelta]*Log[2])/16128 + 
        (5827*nu*\[CapitalDelta]*Log[2])/1008 + (5211*\[CapitalDelta]*Log[3])/
         256 - (81*nu*\[CapitalDelta]*Log[3])/32 + 
        (12067*\[CapitalDelta]*Log[4])/315 - (1552*nu*\[CapitalDelta]*Log[4])/
         315) + ((1837501*\[CapitalDelta])/64512 + 
        (31264819*nu*\[CapitalDelta])/1814400 - ((1451939*I)/32256)*Pi*
         \[CapitalDelta] - ((12419*I)/448)*nu*Pi*\[CapitalDelta] - 
        (1552143*\[CapitalDelta]*Log[2])/8960 + 
        (113569*nu*\[CapitalDelta]*Log[2])/1680 - 
        (127017*\[CapitalDelta]*Log[3])/2240 + 
        (143271*nu*\[CapitalDelta]*Log[3])/1120 + 
        (876125*\[CapitalDelta]*Log[5])/5376 - 
        (15625*nu*\[CapitalDelta]*Log[5])/224)/E^((5*I)*xi) + 
      ((149287*\[CapitalDelta])/7168 - (47983043*nu*\[CapitalDelta])/80640 + 
        ((34151*I)/3584)*Pi*\[CapitalDelta] + ((3401*I)/672)*nu*Pi*
         \[CapitalDelta] + (2344757*\[CapitalDelta]*Log[2])/5376 - 
        (70513*nu*\[CapitalDelta]*Log[2])/336 - (2025*\[CapitalDelta]*Log[3])/
         32 + (945*nu*\[CapitalDelta]*Log[3])/32 - 
        (876125*\[CapitalDelta]*Log[5])/5376 + 
        (15625*nu*\[CapitalDelta]*Log[5])/224)/E^((3*I)*xi)) + 
    e^6*((26707*\[CapitalDelta])/1344 + (41645*nu*\[CapitalDelta])/672 + 
      ((409321*I)/48384)*Pi*\[CapitalDelta] - ((3635*I)/2016)*nu*Pi*
       \[CapitalDelta] - (50215*\[CapitalDelta]*Log[2])/112 + 
      (59081*nu*\[CapitalDelta]*Log[2])/504 + (433215*\[CapitalDelta]*Log[3])/
       1792 - (14607*nu*\[CapitalDelta]*Log[3])/224 + 
      E^((2*I)*xi)*((291*\[CapitalDelta])/16 + (67339519*nu*\[CapitalDelta])/
         72576 + ((95105*I)/8064)*Pi*\[CapitalDelta] - ((71389*I)/32256)*nu*
         Pi*\[CapitalDelta] + (77951*\[CapitalDelta]*Log[2])/504 - 
        (62719*nu*\[CapitalDelta]*Log[2])/2016 - 
        (977373*\[CapitalDelta]*Log[3])/7168 + 
        (48537*nu*\[CapitalDelta]*Log[3])/1792) + 
      E^((4*I)*xi)*((212683*\[CapitalDelta])/5040 + 
        (5094644887*nu*\[CapitalDelta])/4536000 - ((1700281*I)/53760)*Pi*
         \[CapitalDelta] + ((25141*I)/6720)*nu*Pi*\[CapitalDelta] + 
        (310*\[CapitalDelta]*Log[2])/9 - (613*nu*\[CapitalDelta]*Log[2])/
         180 - (559413*\[CapitalDelta]*Log[3])/17920 + 
        (1917*nu*\[CapitalDelta]*Log[3])/448 - (13187*\[CapitalDelta]*Log[4])/
         315 + (1664*nu*\[CapitalDelta]*Log[4])/315) + 
      ((198697*\[CapitalDelta])/6720 - (5303268037*nu*\[CapitalDelta])/
         4536000 + ((87257*I)/3360)*Pi*\[CapitalDelta] + 
        ((27319*I)/1680)*nu*Pi*\[CapitalDelta] - 
        (43007*\[CapitalDelta]*Log[2])/80 + (14283*nu*\[CapitalDelta]*Log[2])/
         40 - (382509*\[CapitalDelta]*Log[3])/1280 + 
        (25011*nu*\[CapitalDelta]*Log[3])/160 + 
        (12721475*\[CapitalDelta]*Log[5])/32256 - 
        (1109375*nu*\[CapitalDelta]*Log[5])/4032)/E^((4*I)*xi) + 
      E^((6*I)*xi)*((-587899*\[CapitalDelta])/13440 + 
        (520374349*nu*\[CapitalDelta])/1008000 + ((173760451*I)/1935360)*Pi*
         \[CapitalDelta] - ((3703279*I)/322560)*nu*Pi*\[CapitalDelta] - 
        (3607831*\[CapitalDelta]*Log[2])/30240 + 
        (153757*nu*\[CapitalDelta]*Log[2])/10080 + 
        (49707*\[CapitalDelta]*Log[3])/2048 - 
        (3105*nu*\[CapitalDelta]*Log[3])/1024 + 
        (13187*\[CapitalDelta]*Log[4])/315 - (1664*nu*\[CapitalDelta]*Log[4])/
         315 + (28131325*\[CapitalDelta]*Log[5])/387072 - 
        (203125*nu*\[CapitalDelta]*Log[5])/21504) + 
      ((87229*\[CapitalDelta])/4032 - (58177087*nu*\[CapitalDelta])/72576 + 
        ((591805*I)/129024)*Pi*\[CapitalDelta] - ((118633*I)/64512)*nu*Pi*
         \[CapitalDelta] + (733459*\[CapitalDelta]*Log[2])/1008 - 
        (559709*nu*\[CapitalDelta]*Log[2])/2016 - 
        (1371789*\[CapitalDelta]*Log[3])/14336 + 
        (372357*nu*\[CapitalDelta]*Log[3])/7168 - 
        (35030375*\[CapitalDelta]*Log[5])/129024 + 
        (5828125*nu*\[CapitalDelta]*Log[5])/64512)/E^((2*I)*xi) + 
      ((527957*\[CapitalDelta])/13440 + (256650851*nu*\[CapitalDelta])/
         1008000 - ((559927*I)/6720)*Pi*\[CapitalDelta] - 
        ((356299*I)/6720)*nu*Pi*\[CapitalDelta] + 
        (3386737*\[CapitalDelta]*Log[2])/30240 - 
        (176335*nu*\[CapitalDelta]*Log[2])/672 + 
        (20972979*\[CapitalDelta]*Log[3])/71680 - 
        (5490099*nu*\[CapitalDelta]*Log[3])/35840 - 
        (3496625*\[CapitalDelta]*Log[5])/129024 - 
        (453125*nu*\[CapitalDelta]*Log[5])/64512 - 
        (24696343*\[CapitalDelta]*Log[7])/276480 + 
        (823543*nu*\[CapitalDelta]*Log[7])/3072)/E^((6*I)*xi)))
Hlme6[2, 0] = -5/(14*Sqrt[6]) + 
  e*(1/(2*Sqrt[6]*E^(I*xi)) + E^(I*xi)/(2*Sqrt[6])) + 
  e^3*(-1/16*1/(Sqrt[6]*E^(I*xi)) - E^(I*xi)/(16*Sqrt[6]) + 
    (3*Sqrt[3/2])/(16*E^((3*I)*xi)) + (3*Sqrt[3/2]*E^((3*I)*xi))/16) + 
  e^5*(1/(384*Sqrt[6]*E^(I*xi)) + E^(I*xi)/(384*Sqrt[6]) - 
    (27*Sqrt[3/2])/(256*E^((3*I)*xi)) - (27*Sqrt[3/2]*E^((3*I)*xi))/256 + 
    625/(768*Sqrt[6]*E^((5*I)*xi)) + (625*E^((5*I)*xi))/(768*Sqrt[6])) + 
  e^6*((-118795*Sqrt[3/2])/101384192 + 1/(48*Sqrt[6]*E^((2*I)*xi)) + 
    E^((2*I)*xi)/(48*Sqrt[6]) - (4*Sqrt[2/3])/(15*E^((4*I)*xi)) - 
    (4*Sqrt[2/3]*E^((4*I)*xi))/15 + (27*Sqrt[3/2])/(80*E^((6*I)*xi)) + 
    (27*Sqrt[3/2]*E^((6*I)*xi))/80 + (11401408005*Sqrt[3/2]*(e/ei)^(12/19))/
     84306218752) + (5*(e/ei)^(12/19))/(14*Sqrt[6]) - 
  (107095*(e/ei)^(12/19)*ei^2)/(262808*Sqrt[6]) + 
  (169725725*Sqrt[3/2]*(e/ei)^(12/19)*ei^4)/7473127424 - 
  (55340326225*(e/ei)^(12/19)*ei^6)/(2866411437568*Sqrt[6]) + 
  e^4*(-2635/(745472*Sqrt[6]) - 1/(6*Sqrt[6]*E^((2*I)*xi)) - 
    E^((2*I)*xi)/(6*Sqrt[6]) + Sqrt[2/3]/(3*E^((4*I)*xi)) + 
    (Sqrt[2/3]*E^((4*I)*xi))/3 + (188828405*(e/ei)^(12/19))/
     (467070464*Sqrt[6]) - (4044515606695*(e/ei)^(12/19)*ei^2)/
     (8767846750208*Sqrt[6])) + 
  e^2*(-5/(1456*Sqrt[6]) + 1/(2*Sqrt[6]*E^((2*I)*xi)) + 
    E^((2*I)*xi)/(2*Sqrt[6]) + (16615*(e/ei)^(12/19))/(40432*Sqrt[6]) - 
    (355876685*(e/ei)^(12/19)*ei^2)/(758989504*Sqrt[6]) + 
    (563998584175*Sqrt[3/2]*(e/ei)^(12/19)*ei^4)/21582392000512) + 
  (20375/(56448*Sqrt[6]) + (14165*(e/ei)^(12/19))/(44688*Sqrt[6]) - 
    (303400135*(e/ei)^(12/19)*ei^2)/(838883136*Sqrt[6]) + 
    (480832978925*(e/ei)^(12/19)*ei^4)/(7951407579136*Sqrt[6]) - 
    (156779144195425*(e/ei)^(12/19)*ei^6)/(9149585308717056*Sqrt[6]) - 
    (335*nu)/(672*Sqrt[6]) - (985*(e/ei)^(12/19)*nu)/(1596*Sqrt[6]) + 
    (21097715*(e/ei)^(12/19)*ei^2*nu)/(29960112*Sqrt[6]) - 
    (33435967825*(e/ei)^(12/19)*ei^4*nu)/(283978842112*Sqrt[6]) + 
    (10902044266325*(e/ei)^(12/19)*ei^6*nu)/(326770903882752*Sqrt[6]) + 
    e*((-727085*(e/ei)^(5/19))/(1072512*Sqrt[6]*ei) + 
      (2073194265*Sqrt[3]*(e/ei)^(5/19)*ei)/(15659151872*Sqrt[2]) + 
      (7344034703615*(e/ei)^(5/19)*ei^3)/(3936878557248*Sqrt[6]) - 
      (2719168921326953119*(e/ei)^(5/19)*ei^5)/(2635080568910512128*
        Sqrt[6]) + (2035*(e/ei)^(5/19)*nu)/(1824*Sqrt[6]*ei) - 
      (252872765*(e/ei)^(5/19)*ei*nu)/(43019648*Sqrt[6]) - 
      (290178829865*(e/ei)^(5/19)*ei^3*nu)/(230732809216*Sqrt[6]) + 
      (24918075521476495*(e/ei)^(5/19)*ei^5*nu)/(31370006772744192*Sqrt[6]) + 
      (-61/(28*Sqrt[6]) - (11*nu)/(84*Sqrt[6]))/E^(I*xi) + 
      E^(I*xi)*(-61/(28*Sqrt[6]) - (11*nu)/(84*Sqrt[6]))) + 
    e^2*(-112925/(1284192*Sqrt[6]) + (5410791265*(e/ei)^(12/19))/
       (3355532544*Sqrt[6]) - (115893738105035*(e/ei)^(12/19)*ei^2)/
       (62990056915968*Sqrt[6]) + (14128468773473725*(e/ei)^(12/19)*ei^4)/
       (45927330177089536*Sqrt[6]) + (9055*nu)/(1911*Sqrt[6]) - 
      (19653175*(e/ei)^(12/19)*nu)/(9218496*Sqrt[6]) + 
      (420951355325*(e/ei)^(12/19)*ei^2*nu)/(173049606912*Sqrt[6]) - 
      (667129875085375*(e/ei)^(12/19)*ei^4*nu)/(1640261792038912*Sqrt[6]) + 
      (-113/(28*Sqrt[6]) - (5*nu)/(84*Sqrt[6]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-113/(28*Sqrt[6]) - (5*nu)/(84*Sqrt[6]))) + 
    e^3*((-2416103455*(e/ei)^(5/19))/(1548707328*Sqrt[6]*ei) + 
      (6889224542595*Sqrt[3]*(e/ei)^(5/19)*ei)/(22611815303168*Sqrt[2]) + 
      (24404227320112645*(e/ei)^(5/19)*ei^3)/(5684852636666112*Sqrt[6]) + 
      (6762305*(e/ei)^(5/19)*nu)/(2633856*Sqrt[6]*ei) - 
      (840296198095*(e/ei)^(5/19)*ei*nu)/(62120371712*Sqrt[6]) - 
      (964264251641395*(e/ei)^(5/19)*ei^3*nu)/(333178176507904*Sqrt[6]) + 
      ((-495*Sqrt[3/2])/224 + (Sqrt[3/2]*nu)/224)/E^((3*I)*xi) + 
      E^((3*I)*xi)*((-495*Sqrt[3/2])/224 + (Sqrt[3/2]*nu)/224) + 
      (-59/(224*Sqrt[6]) - nu/(672*Sqrt[6]))/E^(I*xi) + 
      E^(I*xi)*(-59/(224*Sqrt[6]) - nu/(672*Sqrt[6]))) + 
    e^6*(-68594457788131/(27899307491328*Sqrt[6]) + 
      (7405416068671237625*(e/ei)^(12/19))/(1903113744213147648*Sqrt[6]) + 
      (486799024375*nu)/(25548816384*Sqrt[6]) - 
      (8602079428610345*(e/ei)^(12/19)*nu)/(1742778154041344*Sqrt[6]) + 
      ((572*Sqrt[2/3])/105 - (38*Sqrt[2/3]*nu)/315)/E^((4*I)*xi) + 
      E^((4*I)*xi)*((572*Sqrt[2/3])/105 - (38*Sqrt[2/3]*nu)/315) + 
      ((-8667*Sqrt[3/2])/1120 + (171*Sqrt[3/2]*nu)/1120)/E^((6*I)*xi) + 
      E^((6*I)*xi)*((-8667*Sqrt[3/2])/1120 + (171*Sqrt[3/2]*nu)/1120) + 
      (-769/(672*Sqrt[6]) + (19*nu)/(2016*Sqrt[6]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-769/(672*Sqrt[6]) + (19*nu)/(2016*Sqrt[6]))) + 
    e^4*(-14668662875/(11396775936*Sqrt[6]) + 
      (23424715303715*Sqrt[3/2]*(e/ei)^(12/19))/25842074632192 - 
      (501733977090271585*Sqrt[3/2]*(e/ei)^(12/19)*ei^2)/485107424995508224 + 
      (374970755*nu)/(31309824*Sqrt[6]) - (747439390585*(e/ei)^(12/19)*nu)/
       (212984131584*Sqrt[6]) + (16009404306940115*(e/ei)^(12/19)*ei^2*nu)/
       (3998138118094848*Sqrt[6]) + (19/(12*Sqrt[6]) - nu/(36*Sqrt[6]))/
       E^((2*I)*xi) + E^((2*I)*xi)*(19/(12*Sqrt[6]) - nu/(36*Sqrt[6])) + 
      (-31/(3*Sqrt[6]) + nu/(9*Sqrt[6]))/E^((4*I)*xi) + 
      E^((4*I)*xi)*(-31/(3*Sqrt[6]) + nu/(9*Sqrt[6]))) + 
    e^5*((-14505427910605*(e/ei)^(5/19))/(5963555684352*Sqrt[6]*ei) + 
      (124081379573105835*Sqrt[3]*(e/ei)^(5/19)*ei)/(261211690382196736*
        Sqrt[2]) + (40598479955*(e/ei)^(5/19)*nu)/(10142101504*Sqrt[6]*ei) - 
      (5044840236372445*Sqrt[3/2]*(e/ei)^(5/19)*ei*nu)/717614534017024 + 
      ((5919*Sqrt[3/2])/3584 - (117*Sqrt[3/2]*nu)/3584)/E^((3*I)*xi) + 
      E^((3*I)*xi)*((5919*Sqrt[3/2])/3584 - (117*Sqrt[3/2]*nu)/3584) + 
      (-4973/(5376*Sqrt[6]) + (13*nu)/(16128*Sqrt[6]))/E^(I*xi) + 
      E^(I*xi)*(-4973/(5376*Sqrt[6]) + (13*nu)/(16128*Sqrt[6])) + 
      (-168125/(10752*Sqrt[6]) + (8125*nu)/(32256*Sqrt[6]))/E^((5*I)*xi) + 
      E^((5*I)*xi)*(-168125/(10752*Sqrt[6]) + (8125*nu)/(32256*Sqrt[6]))))*
   x + (759386065/(938843136*Sqrt[6]) - (1791766045*(e/ei)^(12/19))/
     (5135187456*Sqrt[6]) + (38377836917855*(e/ei)^(12/19)*ei^2)/
     (96397738924032*Sqrt[6]) - (60821758203601525*(e/ei)^(12/19)*ei^4)/
     (913712147733676032*Sqrt[6]) + (19831383489835606025*(e/ei)^(12/19)*
      ei^6)/(1051397146995294339072*Sqrt[6]) + (619075*nu)/(620928*Sqrt[6]) + 
    (3692035*(e/ei)^(12/19)*nu)/(10188864*Sqrt[6]) - 
    (79079697665*(e/ei)^(12/19)*ei^2*nu)/(191265355008*Sqrt[6]) + 
    (125326663420075*(e/ei)^(12/19)*ei^4*nu)/(1812920928043008*Sqrt[6]) - 
    (40863684266823575*(e/ei)^(12/19)*ei^6*nu)/(2086105450387488768*
      Sqrt[6]) - (1025*nu^2)/(4928*Sqrt[6]) + (102985*(e/ei)^(12/19)*nu^2)/
     (242592*Sqrt[6]) - (2205835715*(e/ei)^(12/19)*ei^2*nu^2)/
     (4553937024*Sqrt[6]) + (3495840757825*(e/ei)^(12/19)*ei^4*nu^2)/
     (43164784001024*Sqrt[6]) - (1139844699256325*(e/ei)^(12/19)*ei^6*nu^2)/
     (49669177390178304*Sqrt[6]) + e^2*(465374228405/(10355724288*Sqrt[6]) - 
      (388884709293965*(e/ei)^(12/19))/(224928057489408*Sqrt[6]) + 
      (8329521588367436335*(e/ei)^(12/19)*ei^2)/(4222349495191166976*
        Sqrt[6]) - (1015442141943576119225*(e/ei)^(12/19)*ei^4)/
       (3078600796430665777152*Sqrt[6]) - (142092905275*nu)/
       (678053376*Sqrt[6]) - (1705075139855*(e/ei)^(12/19)*nu)/
       (1338857485056*Sqrt[6]) + (36521004420554245*(e/ei)^(12/19)*ei^2*nu)/
       (25133032709471232*Sqrt[6]) - (4452232527559481075*(e/ei)^(12/19)*ei^4*
        nu)/(18325004740658724864*Sqrt[6]) + (1788076525*nu^2)/
       (16144128*Sqrt[6]) + (12370519775*(e/ei)^(12/19)*nu^2)/
       (2452119936*Sqrt[6]) - (264964163060725*(e/ei)^(12/19)*ei^2*nu^2)/
       (46031195438592*Sqrt[6]) + (419919087487742375*(e/ei)^(12/19)*ei^4*
        nu^2)/(436309636682350592*Sqrt[6]) + 
      (-2357/(336*Sqrt[6]) + (3389*nu)/(336*Sqrt[6]) - 
        (265*nu^2)/(336*Sqrt[6]) + chiacl*chiscl*(Sqrt[2/3]*kappaA + 
          Sqrt[2/3]*delta*kappaS - 2*Sqrt[2/3]*kappaA*nu) + 
        chiacl^2*((delta*kappaA)/Sqrt[6] + kappaS/Sqrt[6] - Sqrt[2/3]*nu - 
          Sqrt[2/3]*kappaS*nu) + chiscl^2*((delta*kappaA)/Sqrt[6] + 
          kappaS/Sqrt[6] + Sqrt[2/3]*nu - Sqrt[2/3]*kappaS*nu))/
       E^((2*I)*xi) + E^((2*I)*xi)*(-2357/(336*Sqrt[6]) + 
        (3389*nu)/(336*Sqrt[6]) - (265*nu^2)/(336*Sqrt[6]) + 
        chiacl*chiscl*(Sqrt[2/3]*kappaA + Sqrt[2/3]*delta*kappaS - 
          2*Sqrt[2/3]*kappaA*nu) + chiacl^2*((delta*kappaA)/Sqrt[6] + 
          kappaS/Sqrt[6] - Sqrt[2/3]*nu - Sqrt[2/3]*kappaS*nu) + 
        chiscl^2*((delta*kappaA)/Sqrt[6] + kappaS/Sqrt[6] + Sqrt[2/3]*nu - 
          Sqrt[2/3]*kappaS*nu))) + 
    e^4*(15334587311436637/(108314958495744*Sqrt[6]) - 
      (41299329092182140565*(e/ei)^(12/19))/(5629799326921555968*Sqrt[6]) + 
      (884590329825449268761735*(e/ei)^(12/19)*ei^2)/
       (105682592964971448631296*Sqrt[6]) - (1061329309188965*nu)/
       (1504374423552*Sqrt[6]) - (12837342889409455*(e/ei)^(12/19)*nu)/
       (5155493889122304*Sqrt[6]) + (274963047348261116645*(e/ei)^(12/19)*
        ei^2*nu)/(96778931286603890688*Sqrt[6]) + (1008057472277*nu^2)/
       (2755264512*Sqrt[6]) + (218905224203125*(e/ei)^(12/19)*nu^2)/
       (15343731812864*Sqrt[6]) - (4688730997206734375*(e/ei)^(12/19)*ei^2*
        nu^2)/(288032533591083008*Sqrt[6]) + 
      (-14297/(378*Sqrt[6]) + (2915*nu)/(108*Sqrt[6]) - 
        (4091*nu^2)/(756*Sqrt[6]) + chiacl*chiscl*(2*Sqrt[2/3]*kappaA + 
          2*Sqrt[2/3]*delta*kappaS - 4*Sqrt[2/3]*kappaA*nu) + 
        chiacl^2*(Sqrt[2/3]*delta*kappaA + Sqrt[2/3]*kappaS - 
          2*Sqrt[2/3]*nu - 2*Sqrt[2/3]*kappaS*nu) + 
        chiscl^2*(Sqrt[2/3]*delta*kappaA + Sqrt[2/3]*kappaS + 
          2*Sqrt[2/3]*nu - 2*Sqrt[2/3]*kappaS*nu))/E^((4*I)*xi) + 
      E^((4*I)*xi)*(-14297/(378*Sqrt[6]) + (2915*nu)/(108*Sqrt[6]) - 
        (4091*nu^2)/(756*Sqrt[6]) + chiacl*chiscl*(2*Sqrt[2/3]*kappaA + 
          2*Sqrt[2/3]*delta*kappaS - 4*Sqrt[2/3]*kappaA*nu) + 
        chiacl^2*(Sqrt[2/3]*delta*kappaA + Sqrt[2/3]*kappaS - 
          2*Sqrt[2/3]*nu - 2*Sqrt[2/3]*kappaS*nu) + 
        chiscl^2*(Sqrt[2/3]*delta*kappaA + Sqrt[2/3]*kappaS + 
          2*Sqrt[2/3]*nu - 2*Sqrt[2/3]*kappaS*nu)) + 
      (6535/(3024*Sqrt[6]) + (30841*nu)/(3024*Sqrt[6]) + 
        (4091*nu^2)/(3024*Sqrt[6]) + chiacl*chiscl*(Sqrt[2/3]*kappaA + 
          Sqrt[2/3]*delta*kappaS - 2*Sqrt[2/3]*kappaA*nu) + 
        chiacl^2*((delta*kappaA)/Sqrt[6] + kappaS/Sqrt[6] - Sqrt[2/3]*nu - 
          Sqrt[2/3]*kappaS*nu) + chiscl^2*((delta*kappaA)/Sqrt[6] + 
          kappaS/Sqrt[6] + Sqrt[2/3]*nu - Sqrt[2/3]*kappaS*nu))/
       E^((2*I)*xi) + E^((2*I)*xi)*(6535/(3024*Sqrt[6]) + 
        (30841*nu)/(3024*Sqrt[6]) + (4091*nu^2)/(3024*Sqrt[6]) + 
        chiacl*chiscl*(Sqrt[2/3]*kappaA + Sqrt[2/3]*delta*kappaS - 
          2*Sqrt[2/3]*kappaA*nu) + chiacl^2*((delta*kappaA)/Sqrt[6] + 
          kappaS/Sqrt[6] - Sqrt[2/3]*nu - Sqrt[2/3]*kappaS*nu) + 
        chiscl^2*((delta*kappaA)/Sqrt[6] + kappaS/Sqrt[6] + Sqrt[2/3]*nu - 
          Sqrt[2/3]*kappaS*nu))) + 
    e*((-2059831805*(e/ei)^(5/19))/(1711729152*Sqrt[6]*ei) + 
      (251964886895*(e/ei)^(17/19))/(338922372096*Sqrt[6]*ei) + 
      (1957786450915*Sqrt[3]*(e/ei)^(5/19)*ei)/(8330668795904*Sqrt[2]) - 
      (36531367962288695*(e/ei)^(17/19)*ei)/(927828237143808*Sqrt[6]) + 
      (20805650315341295*(e/ei)^(5/19)*ei^3)/(6283258177367808*Sqrt[6]) + 
      (15782029726452124264043*(e/ei)^(17/19)*ei^3)/(2972534044614581551104*
        Sqrt[6]) - (7703405554119258186127*(e/ei)^(5/19)*ei^5)/
       (4205588587981177356288*Sqrt[6]) - (141655716761937010685634349403*
        (e/ei)^(17/19)*ei^5)/(8537462590082253506230616064*Sqrt[6]) + 
      (2064875*(e/ei)^(5/19)*nu)/(477603*Sqrt[6]*ei) - 
      (3821476535*(e/ei)^(17/19)*nu)/(672465024*Sqrt[6]*ei) - 
      (329322152275*(e/ei)^(5/19)*ei*nu)/(27892864272*Sqrt[6]) + 
      (293915548669165*(e/ei)^(17/19)*ei*nu)/(1338857485056*Sqrt[6]) - 
      (17807796845496025*(e/ei)^(5/19)*ei^3*nu)/(2051676139548672*Sqrt[6]) + 
      (6590823988571949185*(e/ei)^(17/19)*ei^3*nu)/(453683462242762752*
        Sqrt[6]) + (93431875169804811931*(e/ei)^(5/19)*ei^5*nu)/
       (18774949053487398912*Sqrt[6]) + (21590364778106072489495887*
        (e/ei)^(17/19)*ei^5*nu)/(1303031530842834784223232*Sqrt[6]) - 
      (400895*(e/ei)^(5/19)*nu^2)/(103968*Sqrt[6]*ei) + 
      (8324435*(e/ei)^(17/19)*nu^2)/(2287296*Sqrt[6]*ei) + 
      (49815934705*(e/ei)^(5/19)*ei*nu^2)/(2452119936*Sqrt[6]) - 
      (586396259135*(e/ei)^(17/19)*ei*nu^2)/(4495553216*Sqrt[6]) + 
      (57165229483405*(e/ei)^(5/19)*ei^3*nu^2)/(13151770125312*Sqrt[6]) - 
      (26267477763305817*Sqrt[3/2]*(e/ei)^(17/19)*ei^3*nu^2)/
       10801987196256256 - (4908860877730869515*(e/ei)^(5/19)*ei^5*nu^2)/
       (1788090386046418944*Sqrt[6]) - (40391006205243078488875*
        (e/ei)^(17/19)*ei^5*nu^2)/(10341520086054244319232*Sqrt[6]) + 
      (-107/(126*Sqrt[6]) + (4979*nu)/(1008*Sqrt[6]) - 
        (95*nu^2)/(1008*Sqrt[6]) + chiacl*chiscl*((Sqrt[3/2]*kappaA)/2 + 
          (Sqrt[3/2]*delta*kappaS)/2 - Sqrt[3/2]*kappaA*nu) + 
        chiacl^2*((Sqrt[3/2]*delta*kappaA)/4 + (Sqrt[3/2]*kappaS)/4 - 
          (Sqrt[3/2]*nu)/2 - (Sqrt[3/2]*kappaS*nu)/2) + 
        chiscl^2*((Sqrt[3/2]*delta*kappaA)/4 + (Sqrt[3/2]*kappaS)/4 + 
          (Sqrt[3/2]*nu)/2 - (Sqrt[3/2]*kappaS*nu)/2))/E^(I*xi) + 
      E^(I*xi)*(-107/(126*Sqrt[6]) + (4979*nu)/(1008*Sqrt[6]) - 
        (95*nu^2)/(1008*Sqrt[6]) + chiacl*chiscl*((Sqrt[3/2]*kappaA)/2 + 
          (Sqrt[3/2]*delta*kappaS)/2 - Sqrt[3/2]*kappaA*nu) + 
        chiacl^2*((Sqrt[3/2]*delta*kappaA)/4 + (Sqrt[3/2]*kappaS)/4 - 
          (Sqrt[3/2]*nu)/2 - (Sqrt[3/2]*kappaS*nu)/2) + 
        chiscl^2*((Sqrt[3/2]*delta*kappaA)/4 + (Sqrt[3/2]*kappaS)/4 + 
          (Sqrt[3/2]*nu)/2 - (Sqrt[3/2]*kappaS*nu)/2))) + 
    e^5*((-18539715408036736325*(e/ei)^(5/19))/(989854826711482368*Sqrt[6]*
        ei) + (20644742251847164315*(e/ei)^(17/19))/(3769062609401413632*
        Sqrt[6]*ei) + (52863738983301672649425*Sqrt[3]*(e/ei)^(5/19)*ei)/
       (14452320405466181009408*Sqrt[2]) - 
      (2993197524396020337958915*(e/ei)^(17/19)*ei)/(10318122981787153268736*
        Sqrt[6]) + (991832111246450525*(e/ei)^(5/19)*nu)/
       (17675979048419328*Sqrt[6]*ei) - (313112668430795395*(e/ei)^(17/19)*
        nu)/(7478298828177408*Sqrt[6]*ei) - 
      (3518085467786450425975*(e/ei)^(5/19)*ei*nu)/(19852088469046951936*
        Sqrt[6]) + (24081969598461388267505*(e/ei)^(17/19)*ei*nu)/
       (14889066351785213952*Sqrt[6]) - (192469781471825*(e/ei)^(5/19)*nu^2)/
       (4624798285824*Sqrt[6]*ei) + (682062556751695*(e/ei)^(17/19)*nu^2)/
       (25436390572032*Sqrt[6]*ei) + (23916641680455114175*(e/ei)^(5/19)*ei*
        nu^2)/(109077409170587648*Sqrt[6]) - 
      (48046375733037447595*Sqrt[3/2]*(e/ei)^(17/19)*ei*nu^2)/
       149981437609558016 + ((1239*Sqrt[3/2])/256 + (52935*Sqrt[3/2]*nu)/
         14336 + (20061*Sqrt[3/2]*nu^2)/14336 + chiacl*chiscl*
         ((147*Sqrt[3/2]*kappaA)/256 + (147*Sqrt[3/2]*delta*kappaS)/256 - 
          (147*Sqrt[3/2]*kappaA*nu)/128) + chiacl^2*
         ((147*Sqrt[3/2]*delta*kappaA)/512 + (147*Sqrt[3/2]*kappaS)/512 - 
          (147*Sqrt[3/2]*nu)/256 - (147*Sqrt[3/2]*kappaS*nu)/256) + 
        chiscl^2*((147*Sqrt[3/2]*delta*kappaA)/512 + (147*Sqrt[3/2]*kappaS)/
           512 + (147*Sqrt[3/2]*nu)/256 - (147*Sqrt[3/2]*kappaS*nu)/256))/
       E^((3*I)*xi) + E^((3*I)*xi)*((1239*Sqrt[3/2])/256 + 
        (52935*Sqrt[3/2]*nu)/14336 + (20061*Sqrt[3/2]*nu^2)/14336 + 
        chiacl*chiscl*((147*Sqrt[3/2]*kappaA)/256 + 
          (147*Sqrt[3/2]*delta*kappaS)/256 - (147*Sqrt[3/2]*kappaA*nu)/128) + 
        chiacl^2*((147*Sqrt[3/2]*delta*kappaA)/512 + (147*Sqrt[3/2]*kappaS)/
           512 - (147*Sqrt[3/2]*nu)/256 - (147*Sqrt[3/2]*kappaS*nu)/256) + 
        chiscl^2*((147*Sqrt[3/2]*delta*kappaA)/512 + (147*Sqrt[3/2]*kappaS)/
           512 + (147*Sqrt[3/2]*nu)/256 - (147*Sqrt[3/2]*kappaS*nu)/256)) + 
      (-122875/(1792*Sqrt[6]) + (5183425*nu)/(129024*Sqrt[6]) - 
        (464375*nu^2)/(43008*Sqrt[6]) + chiacl*chiscl*
         ((4375*kappaA)/(768*Sqrt[6]) + (4375*delta*kappaS)/(768*Sqrt[6]) - 
          (4375*kappaA*nu)/(384*Sqrt[6])) + chiacl^2*
         ((4375*delta*kappaA)/(1536*Sqrt[6]) + (4375*kappaS)/(1536*Sqrt[6]) - 
          (4375*nu)/(768*Sqrt[6]) - (4375*kappaS*nu)/(768*Sqrt[6])) + 
        chiscl^2*((4375*delta*kappaA)/(1536*Sqrt[6]) + (4375*kappaS)/
           (1536*Sqrt[6]) + (4375*nu)/(768*Sqrt[6]) - (4375*kappaS*nu)/
           (768*Sqrt[6])))/E^((5*I)*xi) + E^((5*I)*xi)*
       (-122875/(1792*Sqrt[6]) + (5183425*nu)/(129024*Sqrt[6]) - 
        (464375*nu^2)/(43008*Sqrt[6]) + chiacl*chiscl*
         ((4375*kappaA)/(768*Sqrt[6]) + (4375*delta*kappaS)/(768*Sqrt[6]) - 
          (4375*kappaA*nu)/(384*Sqrt[6])) + chiacl^2*
         ((4375*delta*kappaA)/(1536*Sqrt[6]) + (4375*kappaS)/(1536*Sqrt[6]) - 
          (4375*nu)/(768*Sqrt[6]) - (4375*kappaS*nu)/(768*Sqrt[6])) + 
        chiscl^2*((4375*delta*kappaA)/(1536*Sqrt[6]) + (4375*kappaS)/
           (1536*Sqrt[6]) + (4375*nu)/(768*Sqrt[6]) - (4375*kappaS*nu)/
           (768*Sqrt[6]))) + (-89/(8*Sqrt[6]) + (819745*nu)/(64512*Sqrt[6]) - 
        (743*nu^2)/(21504*Sqrt[6]) + chiacl*chiscl*
         ((1183*kappaA)/(384*Sqrt[6]) + (1183*delta*kappaS)/(384*Sqrt[6]) - 
          (1183*kappaA*nu)/(192*Sqrt[6])) + chiacl^2*
         ((1183*delta*kappaA)/(768*Sqrt[6]) + (1183*kappaS)/(768*Sqrt[6]) - 
          (1183*nu)/(384*Sqrt[6]) - (1183*kappaS*nu)/(384*Sqrt[6])) + 
        chiscl^2*((1183*delta*kappaA)/(768*Sqrt[6]) + (1183*kappaS)/
           (768*Sqrt[6]) + (1183*nu)/(384*Sqrt[6]) - (1183*kappaS*nu)/
           (384*Sqrt[6])))/E^(I*xi) + E^(I*xi)*(-89/(8*Sqrt[6]) + 
        (819745*nu)/(64512*Sqrt[6]) - (743*nu^2)/(21504*Sqrt[6]) + 
        chiacl*chiscl*((1183*kappaA)/(384*Sqrt[6]) + (1183*delta*kappaS)/
           (384*Sqrt[6]) - (1183*kappaA*nu)/(192*Sqrt[6])) + 
        chiacl^2*((1183*delta*kappaA)/(768*Sqrt[6]) + (1183*kappaS)/
           (768*Sqrt[6]) - (1183*nu)/(384*Sqrt[6]) - (1183*kappaS*nu)/
           (384*Sqrt[6])) + chiscl^2*((1183*delta*kappaA)/(768*Sqrt[6]) + 
          (1183*kappaS)/(768*Sqrt[6]) + (1183*nu)/(384*Sqrt[6]) - 
          (1183*kappaS*nu)/(384*Sqrt[6])))) + 
    e^6*(588408877431430301353/(2010758889514991616*Sqrt[6]) - 
      (497250243303835832331909187*(e/ei)^(12/19))/
       (29851267797490396874932224*Sqrt[6]) - (1378597895714329817*nu)/
       (920677147213824*Sqrt[6]) - (20346286050436632237067*(e/ei)^(12/19)*
        nu)/(4556054303646275469312*Sqrt[6]) + (16870705549493221*nu^2)/
       (21920884457472*Sqrt[6]) + (1028989394398314857785*(e/ei)^(12/19)*
        nu^2)/(36159161140049805312*Sqrt[6]) + 
      (50333/(1260*Sqrt[6]) + (7057*nu)/(630*Sqrt[6]) + 
        (661*nu^2)/(63*Sqrt[6]) + chiacl*chiscl*((8*Sqrt[2/3]*kappaA)/15 + 
          (8*Sqrt[2/3]*delta*kappaS)/15 - (16*Sqrt[2/3]*kappaA*nu)/15) + 
        chiacl^2*((4*Sqrt[2/3]*delta*kappaA)/15 + (4*Sqrt[2/3]*kappaS)/15 - 
          (8*Sqrt[2/3]*nu)/15 - (8*Sqrt[2/3]*kappaS*nu)/15) + 
        chiscl^2*((4*Sqrt[2/3]*delta*kappaA)/15 + (4*Sqrt[2/3]*kappaS)/15 + 
          (8*Sqrt[2/3]*nu)/15 - (8*Sqrt[2/3]*kappaS*nu)/15))/E^((4*I)*xi) + 
      E^((4*I)*xi)*(50333/(1260*Sqrt[6]) + (7057*nu)/(630*Sqrt[6]) + 
        (661*nu^2)/(63*Sqrt[6]) + chiacl*chiscl*((8*Sqrt[2/3]*kappaA)/15 + 
          (8*Sqrt[2/3]*delta*kappaS)/15 - (16*Sqrt[2/3]*kappaA*nu)/15) + 
        chiacl^2*((4*Sqrt[2/3]*delta*kappaA)/15 + (4*Sqrt[2/3]*kappaS)/15 - 
          (8*Sqrt[2/3]*nu)/15 - (8*Sqrt[2/3]*kappaS*nu)/15) + 
        chiscl^2*((4*Sqrt[2/3]*delta*kappaA)/15 + (4*Sqrt[2/3]*kappaS)/15 + 
          (8*Sqrt[2/3]*nu)/15 - (8*Sqrt[2/3]*kappaS*nu)/15)) + 
      ((-10863*Sqrt[3/2])/280 + (86211*Sqrt[3/2]*nu)/4480 - 
        (5949*Sqrt[3/2]*nu^2)/896 + chiacl*chiscl*((27*Sqrt[3/2]*kappaA)/10 + 
          (27*Sqrt[3/2]*delta*kappaS)/10 - (27*Sqrt[3/2]*kappaA*nu)/5) + 
        chiacl^2*((27*Sqrt[3/2]*delta*kappaA)/20 + (27*Sqrt[3/2]*kappaS)/20 - 
          (27*Sqrt[3/2]*nu)/10 - (27*Sqrt[3/2]*kappaS*nu)/10) + 
        chiscl^2*((27*Sqrt[3/2]*delta*kappaA)/20 + (27*Sqrt[3/2]*kappaS)/20 + 
          (27*Sqrt[3/2]*nu)/10 - (27*Sqrt[3/2]*kappaS*nu)/10))/E^((6*I)*xi) + 
      E^((6*I)*xi)*((-10863*Sqrt[3/2])/280 + (86211*Sqrt[3/2]*nu)/4480 - 
        (5949*Sqrt[3/2]*nu^2)/896 + chiacl*chiscl*((27*Sqrt[3/2]*kappaA)/10 + 
          (27*Sqrt[3/2]*delta*kappaS)/10 - (27*Sqrt[3/2]*kappaA*nu)/5) + 
        chiacl^2*((27*Sqrt[3/2]*delta*kappaA)/20 + (27*Sqrt[3/2]*kappaS)/20 - 
          (27*Sqrt[3/2]*nu)/10 - (27*Sqrt[3/2]*kappaS*nu)/10) + 
        chiscl^2*((27*Sqrt[3/2]*delta*kappaA)/20 + (27*Sqrt[3/2]*kappaS)/20 + 
          (27*Sqrt[3/2]*nu)/10 - (27*Sqrt[3/2]*kappaS*nu)/10)) + 
      (-9109/(1008*Sqrt[6]) + (93595*nu)/(8064*Sqrt[6]) - 
        (3305*nu^2)/(8064*Sqrt[6]) + chiacl*chiscl*((17*kappaA)/(6*Sqrt[6]) + 
          (17*delta*kappaS)/(6*Sqrt[6]) - (17*kappaA*nu)/(3*Sqrt[6])) + 
        chiacl^2*((17*delta*kappaA)/(12*Sqrt[6]) + (17*kappaS)/(12*Sqrt[6]) - 
          (17*nu)/(6*Sqrt[6]) - (17*kappaS*nu)/(6*Sqrt[6])) + 
        chiscl^2*((17*delta*kappaA)/(12*Sqrt[6]) + (17*kappaS)/(12*Sqrt[6]) + 
          (17*nu)/(6*Sqrt[6]) - (17*kappaS*nu)/(6*Sqrt[6])))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-9109/(1008*Sqrt[6]) + (93595*nu)/(8064*Sqrt[6]) - 
        (3305*nu^2)/(8064*Sqrt[6]) + chiacl*chiscl*((17*kappaA)/(6*Sqrt[6]) + 
          (17*delta*kappaS)/(6*Sqrt[6]) - (17*kappaA*nu)/(3*Sqrt[6])) + 
        chiacl^2*((17*delta*kappaA)/(12*Sqrt[6]) + (17*kappaS)/(12*Sqrt[6]) - 
          (17*nu)/(6*Sqrt[6]) - (17*kappaS*nu)/(6*Sqrt[6])) + 
        chiscl^2*((17*delta*kappaA)/(12*Sqrt[6]) + (17*kappaS)/(12*Sqrt[6]) + 
          (17*nu)/(6*Sqrt[6]) - (17*kappaS*nu)/(6*Sqrt[6])))) + 
    e^3*((-45942208650995*(e/ei)^(5/19))/(6120491360256*Sqrt[6]*ei) + 
      (837279319152085*(e/ei)^(17/19))/(326269270204416*Sqrt[6]*ei) + 
      (130998608823832455*Sqrt[3]*(e/ei)^(5/19)*ei)/(89361894078119936*
        Sqrt[2]) - (121393735738685333485*(e/ei)^(17/19)*ei)/
       (893189316290439168*Sqrt[6]) + (464046397180011351905*(e/ei)^(5/19)*
        ei^3)/(22466537620104474624*Sqrt[6]) + 
      (52443684781000408929414889*(e/ei)^(17/19)*ei^3)/
       (2861559440282303839862784*Sqrt[6]) + 
      (53117072335315*(e/ei)^(5/19)*nu)/(2295184260096*Sqrt[6]*ei) - 
      (12698766525805*(e/ei)^(17/19)*nu)/(647359663104*Sqrt[6]*ei) - 
      (61355476698622195*(e/ei)^(5/19)*ei*nu)/(859248981520384*Sqrt[6]) + 
      (976681368227635295*(e/ei)^(17/19)*ei*nu)/(1288873472280576*Sqrt[6]) - 
      (3617982641822643666185*(e/ei)^(5/19)*ei^3*nu)/(82953369674231906304*
        Sqrt[6]) + (21901308114024587141755*(e/ei)^(17/19)*ei^3*nu)/
       (436745946319032942592*Sqrt[6]) - (10663190395*(e/ei)^(5/19)*nu^2)/
       (600519168*Sqrt[6]*ei) + (27662097505*(e/ei)^(17/19)*nu^2)/
       (2201903616*Sqrt[6]*ei) + (1325027242705205*(e/ei)^(5/19)*ei*nu^2)/
       (14163444750336*Sqrt[6]) - (1948594769105605*Sqrt[3/2]*(e/ei)^(17/19)*
        ei*nu^2)/12983157687808 + (116962090774855685*(e/ei)^(5/19)*ei^3*
        nu^2)/(5843432634138624*Sqrt[6]) - (261860485822395689673*Sqrt[3/2]*
        (e/ei)^(17/19)*ei^3*nu^2)/31196139022788067328 + 
      ((-99*Sqrt[3/2])/16 + (735*Sqrt[3/2]*nu)/128 - (709*Sqrt[3/2]*nu^2)/
         896 + chiacl*chiscl*((15*Sqrt[3/2]*kappaA)/16 + 
          (15*Sqrt[3/2]*delta*kappaS)/16 - (15*Sqrt[3/2]*kappaA*nu)/8) + 
        chiacl^2*((15*Sqrt[3/2]*delta*kappaA)/32 + (15*Sqrt[3/2]*kappaS)/32 - 
          (15*Sqrt[3/2]*nu)/16 - (15*Sqrt[3/2]*kappaS*nu)/16) + 
        chiscl^2*((15*Sqrt[3/2]*delta*kappaA)/32 + (15*Sqrt[3/2]*kappaS)/32 + 
          (15*Sqrt[3/2]*nu)/16 - (15*Sqrt[3/2]*kappaS*nu)/16))/E^((3*I)*xi) + 
      E^((3*I)*xi)*((-99*Sqrt[3/2])/16 + (735*Sqrt[3/2]*nu)/128 - 
        (709*Sqrt[3/2]*nu^2)/896 + chiacl*chiscl*((15*Sqrt[3/2]*kappaA)/16 + 
          (15*Sqrt[3/2]*delta*kappaS)/16 - (15*Sqrt[3/2]*kappaA*nu)/8) + 
        chiacl^2*((15*Sqrt[3/2]*delta*kappaA)/32 + (15*Sqrt[3/2]*kappaS)/32 - 
          (15*Sqrt[3/2]*nu)/16 - (15*Sqrt[3/2]*kappaS*nu)/16) + 
        chiscl^2*((15*Sqrt[3/2]*delta*kappaA)/32 + (15*Sqrt[3/2]*kappaS)/32 + 
          (15*Sqrt[3/2]*nu)/16 - (15*Sqrt[3/2]*kappaS*nu)/16)) + 
      ((-153*Sqrt[3/2])/112 + (8237*nu)/(896*Sqrt[6]) + 
        (709*nu^2)/(2688*Sqrt[6]) + chiacl*chiscl*((35*kappaA)/(16*Sqrt[6]) + 
          (35*delta*kappaS)/(16*Sqrt[6]) - (35*kappaA*nu)/(8*Sqrt[6])) + 
        chiacl^2*((35*delta*kappaA)/(32*Sqrt[6]) + (35*kappaS)/(32*Sqrt[6]) - 
          (35*nu)/(16*Sqrt[6]) - (35*kappaS*nu)/(16*Sqrt[6])) + 
        chiscl^2*((35*delta*kappaA)/(32*Sqrt[6]) + (35*kappaS)/(32*Sqrt[6]) + 
          (35*nu)/(16*Sqrt[6]) - (35*kappaS*nu)/(16*Sqrt[6])))/E^(I*xi) + 
      E^(I*xi)*((-153*Sqrt[3/2])/112 + (8237*nu)/(896*Sqrt[6]) + 
        (709*nu^2)/(2688*Sqrt[6]) + chiacl*chiscl*((35*kappaA)/(16*Sqrt[6]) + 
          (35*delta*kappaS)/(16*Sqrt[6]) - (35*kappaA*nu)/(8*Sqrt[6])) + 
        chiacl^2*((35*delta*kappaA)/(32*Sqrt[6]) + (35*kappaS)/(32*Sqrt[6]) - 
          (35*nu)/(16*Sqrt[6]) - (35*kappaS*nu)/(16*Sqrt[6])) + 
        chiscl^2*((35*delta*kappaA)/(32*Sqrt[6]) + (35*kappaS)/(32*Sqrt[6]) + 
          (35*nu)/(16*Sqrt[6]) - (35*kappaS*nu)/(16*Sqrt[6])))))*x^2 + 
  x^(3/2)*((1885*(e/ei)^(12/19)*Pi)/(3192*Sqrt[6]) - 
    (3105755*(e/ei)^(12/19)*ei^2*Pi)/(4609248*Sqrt[6]) + 
    (63986598325*(e/ei)^(12/19)*ei^4*Pi)/(567957684224*Sqrt[6]) - 
    (20863302986825*(e/ei)^(12/19)*ei^6*Pi)/(653541807765504*Sqrt[6]) + 
    e^2*((75*Sqrt[3/2]*Pi)/3584 + (68677235*(e/ei)^(12/19)*Pi)/
       (36873984*Sqrt[6]) - (1470997696465*(e/ei)^(12/19)*ei^2*Pi)/
       (692198427648*Sqrt[6]) + (2331258700274075*(e/ei)^(12/19)*ei^4*Pi)/
       (6561047168155648*Sqrt[6]) + ((-5*Sqrt[2/3]*chiacl*delta)/3 + 
        chiscl*((-5*Sqrt[2/3])/3 + (4*Sqrt[2/3]*nu)/3) + Pi/Sqrt[6])/
       E^((2*I)*xi) + E^((2*I)*xi)*((-5*Sqrt[2/3]*chiacl*delta)/3 + 
        chiscl*((-5*Sqrt[2/3])/3 + (4*Sqrt[2/3]*nu)/3) + Pi/Sqrt[6])) + 
    e*((-1885*(e/ei)^(11/19)*Pi)/(3192*Sqrt[6]*ei) + 
      (32984885*(e/ei)^(11/19)*ei*Pi)/(73747968*Sqrt[6]) + 
      (2375234329795*Sqrt[3/2]*(e/ei)^(11/19)*ei^3*Pi)/23676735961088 - 
      (2292807848125764325*(e/ei)^(11/19)*ei^5*Pi)/(5993516588110184448*
        Sqrt[6]) + ((-7*chiacl*delta)/(3*Sqrt[6]) + 
        chiscl*(-7/(3*Sqrt[6]) + (5*nu)/(3*Sqrt[6])) + Pi/(2*Sqrt[6]) - 
        (I*Log[2])/Sqrt[6])/E^(I*xi) + 
      E^(I*xi)*((-7*chiacl*delta)/(3*Sqrt[6]) + 
        chiscl*(-7/(3*Sqrt[6]) + (5*nu)/(3*Sqrt[6])) + Pi/(2*Sqrt[6]) + 
        (I*Log[2])/Sqrt[6])) + 
    e^3*((-31319275*(e/ei)^(11/19)*Pi)/(18436992*Sqrt[6]*ei) + 
      (548043864275*(e/ei)^(11/19)*ei*Pi)/(425968263168*Sqrt[6]) + 
      (39464518389543925*Sqrt[3/2]*(e/ei)^(11/19)*ei^3*Pi)/
       136756826911244288 + E^(I*xi)*((-47*chiacl*delta)/(24*Sqrt[6]) + 
        chiscl*(-47/(24*Sqrt[6]) + (25*nu)/(24*Sqrt[6])) - Pi/(16*Sqrt[6]) - 
        ((I/8)*Log[2])/Sqrt[6]) + ((-47*chiacl*delta)/(24*Sqrt[6]) + 
        chiscl*(-47/(24*Sqrt[6]) + (25*nu)/(24*Sqrt[6])) - Pi/(16*Sqrt[6]) + 
        ((I/8)*Log[2])/Sqrt[6])/E^(I*xi) + E^((3*I)*xi)*
       ((-13*Sqrt[3/2]*chiacl*delta)/8 + chiscl*((-13*Sqrt[3/2])/8 + 
          (11*Sqrt[3/2]*nu)/8) + (9*Sqrt[3/2]*Pi)/16 + ((9*I)/8)*Sqrt[3/2]*
         Log[2] - ((9*I)/8)*Sqrt[3/2]*Log[3]) + 
      ((-13*Sqrt[3/2]*chiacl*delta)/8 + chiscl*((-13*Sqrt[3/2])/8 + 
          (11*Sqrt[3/2]*nu)/8) + (9*Sqrt[3/2]*Pi)/16 - ((9*I)/8)*Sqrt[3/2]*
         Log[2] + ((9*I)/8)*Sqrt[3/2]*Log[3])/E^((3*I)*xi)) + 
    e^4*((4101645*Sqrt[3/2]*Pi)/68583424 + (20893027258945*(e/ei)^(12/19)*Pi)/
       (6176539815936*Sqrt[6]) - (447507750859342955*(e/ei)^(12/19)*ei^2*Pi)/
       (115946005424750592*Sqrt[6]) + ((-11*chiacl*delta)/(9*Sqrt[6]) + 
        chiscl*(-11/(9*Sqrt[6]) + (2*Sqrt[2/3]*nu)/9) - Pi/(3*Sqrt[6]))/
       E^((2*I)*xi) + E^((2*I)*xi)*((-11*chiacl*delta)/(9*Sqrt[6]) + 
        chiscl*(-11/(9*Sqrt[6]) + (2*Sqrt[2/3]*nu)/9) - Pi/(3*Sqrt[6])) + 
      ((-32*Sqrt[2/3]*chiacl*delta)/9 + chiscl*((-32*Sqrt[2/3])/9 + 
          (28*Sqrt[2/3]*nu)/9) + (4*Sqrt[2/3]*Pi)/3 + ((8*I)/3)*Sqrt[2/3]*
         Log[2])/E^((4*I)*xi) + E^((4*I)*xi)*
       ((-32*Sqrt[2/3]*chiacl*delta)/9 + chiscl*((-32*Sqrt[2/3])/9 + 
          (28*Sqrt[2/3]*nu)/9) + (4*Sqrt[2/3]*Pi)/3 + ((8*I)/3)*Sqrt[2/3]*
         Log[2] - ((8*I)/3)*Sqrt[2/3]*Log[4])) + 
    e^5*((-23862978425*(e/ei)^(11/19)*Pi)/(7606576128*Sqrt[6]*ei) + 
      (417569018093425*(e/ei)^(11/19)*ei*Pi)/(175742334861312*Sqrt[6]) + 
      ((-1423*chiacl*delta)/(576*Sqrt[6]) + chiscl*(-1423/(576*Sqrt[6]) + 
          (773*nu)/(576*Sqrt[6])) + Pi/(384*Sqrt[6]) - 
        ((I/192)*Log[2])/Sqrt[6])/E^(I*xi) + 
      E^(I*xi)*((-1423*chiacl*delta)/(576*Sqrt[6]) + 
        chiscl*(-1423/(576*Sqrt[6]) + (773*nu)/(576*Sqrt[6])) + 
        Pi/(384*Sqrt[6]) + ((I/192)*Log[2])/Sqrt[6]) + 
      ((3*Sqrt[3/2]*chiacl*delta)/128 + chiscl*((3*Sqrt[3/2])/128 - 
          (33*Sqrt[3/2]*nu)/128) - (81*Sqrt[3/2]*Pi)/256 + 
        ((81*I)/128)*Sqrt[3/2]*Log[2] - ((81*I)/128)*Sqrt[3/2]*Log[3])/
       E^((3*I)*xi) + E^((3*I)*xi)*((3*Sqrt[3/2]*chiacl*delta)/128 + 
        chiscl*((3*Sqrt[3/2])/128 - (33*Sqrt[3/2]*nu)/128) - 
        (81*Sqrt[3/2]*Pi)/256 - ((81*I)/128)*Sqrt[3/2]*Log[2] + 
        ((81*I)/128)*Sqrt[3/2]*Log[3]) + E^((5*I)*xi)*
       ((-11875*chiacl*delta)/(1152*Sqrt[6]) + 
        chiscl*(-11875/(1152*Sqrt[6]) + (10625*nu)/(1152*Sqrt[6])) + 
        (3125*Pi)/(768*Sqrt[6]) + (((3125*I)/384)*Log[2])/Sqrt[6] - 
        (((3125*I)/384)*Log[5])/Sqrt[6]) + 
      ((-11875*chiacl*delta)/(1152*Sqrt[6]) + chiscl*(-11875/(1152*Sqrt[6]) + 
          (10625*nu)/(1152*Sqrt[6])) + (3125*Pi)/(768*Sqrt[6]) - 
        (((3125*I)/384)*Log[2])/Sqrt[6] + (((3125*I)/384)*Log[5])/Sqrt[6])/
       E^((5*I)*xi)) + e^6*((259033436345*Pi)/(783497035776*Sqrt[6]) + 
      (634709317792186165*(e/ei)^(12/19)*Pi)/(122316665063473152*Sqrt[6]) + 
      ((-10*Sqrt[2/3]*chiacl*delta)/9 + chiscl*((-10*Sqrt[2/3])/9 + 
          (23*nu)/(18*Sqrt[6])) + Pi/(24*Sqrt[6]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*((-10*Sqrt[2/3]*chiacl*delta)/9 + 
        chiscl*((-10*Sqrt[2/3])/9 + (23*nu)/(18*Sqrt[6])) + 
        Pi/(24*Sqrt[6])) + ((56*Sqrt[2/3]*chiacl*delta)/45 + 
        chiscl*((56*Sqrt[2/3])/45 - (14*Sqrt[2/3]*nu)/9) - 
        (16*Sqrt[2/3]*Pi)/15 - ((32*I)/15)*Sqrt[2/3]*Log[2])/E^((4*I)*xi) + 
      ((-99*Sqrt[3/2]*chiacl*delta)/20 + chiscl*((-99*Sqrt[3/2])/20 + 
          (9*Sqrt[3/2]*nu)/2) + (81*Sqrt[3/2]*Pi)/40 + ((81*I)/20)*Sqrt[3/2]*
         Log[3])/E^((6*I)*xi) + E^((4*I)*xi)*
       ((56*Sqrt[2/3]*chiacl*delta)/45 + chiscl*((56*Sqrt[2/3])/45 - 
          (14*Sqrt[2/3]*nu)/9) - (16*Sqrt[2/3]*Pi)/15 - 
        ((32*I)/15)*Sqrt[2/3]*Log[2] + ((32*I)/15)*Sqrt[2/3]*Log[4]) + 
      E^((6*I)*xi)*((-99*Sqrt[3/2]*chiacl*delta)/20 + 
        chiscl*((-99*Sqrt[3/2])/20 + (9*Sqrt[3/2]*nu)/2) + 
        (81*Sqrt[3/2]*Pi)/40 + ((81*I)/20)*Sqrt[3/2]*Log[2] - 
        ((81*I)/20)*Sqrt[3/2]*Log[6]))) + 
  x^(5/2)*((1265*Pi)/(4704*Sqrt[6]) - (3763903*(e/ei)^(12/19)*Pi)/
     (20377728*Sqrt[6]) + (6201464489*(e/ei)^(12/19)*ei^2*Pi)/
     (29425439232*Sqrt[6]) - (127766233100935*(e/ei)^(12/19)*ei^4*Pi)/
     (3625841856086016*Sqrt[6]) + (41659123979851235*(e/ei)^(12/19)*ei^6*Pi)/
     (4172210900774977536*Sqrt[6]) - (1265*nu*Pi)/(1176*Sqrt[6]) - 
    (12788779*(e/ei)^(12/19)*nu*Pi)/(5094432*Sqrt[6]) + 
    (273922857401*(e/ei)^(12/19)*ei^2*nu*Pi)/(95632677504*Sqrt[6]) - 
    (434116957527955*(e/ei)^(12/19)*ei^4*nu*Pi)/(906460464021504*Sqrt[6]) + 
    (141547040375885855*(e/ei)^(12/19)*ei^6*nu*Pi)/(1043052725193744384*
      Sqrt[6]) + e^2*((46851335*Pi)/(2809856*Sqrt[6]) - 
      (284310299333*(e/ei)^(4/19)*Pi)/(9808479744*Sqrt[6]) + 
      (6782832256933*(e/ei)^(12/19)*Pi)/(470807027712*Sqrt[6]) + 
      (424020733*(e/ei)^(4/19)*Pi)/(122266368*Sqrt[6]*ei^2) + 
      (538268898744718628155*(e/ei)^(4/19)*ei^2*Pi)/(44539539206672613376*
        Sqrt[6]) - (145281484111247927*(e/ei)^(12/19)*ei^2*Pi)/
       (8837989524209664*Sqrt[6]) - (461708076129298092459259495*
        (e/ei)^(4/19)*ei^4*Pi)/(55568241746872059209711616*Sqrt[6]) + 
      (230244224472267940285*(e/ei)^(12/19)*ei^4*Pi)/(83771450243011313664*
        Sqrt[6]) - (142134805*nu*Pi)/(3913728*Sqrt[6]) + 
      (524747738849*(e/ei)^(4/19)*nu*Pi)/(9808479744*Sqrt[6]) - 
      (2010606072121*(e/ei)^(12/19)*nu*Pi)/(117701756928*Sqrt[6]) - 
      (27049187*(e/ei)^(4/19)*nu*Pi)/(10188864*Sqrt[6]*ei^2) - 
      (4426420129693582715*(e/ei)^(4/19)*ei^2*nu*Pi)/(367084114340708352*
        Sqrt[6]) + (43065171458759699*(e/ei)^(12/19)*ei^2*nu*Pi)/
       (2209497381052416*Sqrt[6]) + (157405712590692847019573755*
        (e/ei)^(4/19)*ei^4*nu*Pi)/(22441020705467562373152768*Sqrt[6]) - 
      (68250314656027802545*(e/ei)^(12/19)*ei^4*nu*Pi)/
       (20942862560752828416*Sqrt[6]) + E^((2*I)*xi)*
       (I*Sqrt[6] - (((1429*I)/630)*nu)/Sqrt[6] - (155*Pi)/(14*Sqrt[6]) - 
        (13*nu*Pi)/(21*Sqrt[6])) + ((-I)*Sqrt[6] + (((1429*I)/630)*nu)/
         Sqrt[6] - (155*Pi)/(14*Sqrt[6]) - (13*nu*Pi)/(21*Sqrt[6]))/
       E^((2*I)*xi)) + e*((-274111045*(e/ei)^(5/19)*Pi)/
       (122266368*Sqrt[6]*ei) - (26701025*(e/ei)^(11/19)*Pi)/
       (20377728*Sqrt[6]*ei) + (20040877895*Sqrt[3/2]*(e/ei)^(5/19)*ei*Pi)/
       45772905472 + (467230896025*(e/ei)^(11/19)*ei*Pi)/
       (470807027712*Sqrt[6]) + (212977006404835*(e/ei)^(5/19)*ei^3*Pi)/
       (34523396578944*Sqrt[6]) + (33645194281546175*(e/ei)^(11/19)*ei^3*Pi)/
       (50384094125195264*Sqrt[6]) - (1025126683340261325863*(e/ei)^(5/19)*
        ei^5*Pi)/(300399184855798382592*Sqrt[6]) - 
      (32477623168701451663625*(e/ei)^(11/19)*ei^5*Pi)/
       (38262609898495417516032*Sqrt[6]) + (767195*(e/ei)^(5/19)*nu*Pi)/
       (207936*Sqrt[6]*ei) + (1856725*(e/ei)^(11/19)*nu*Pi)/
       (727776*Sqrt[6]*ei) - (95333032405*(e/ei)^(5/19)*ei*nu*Pi)/
       (4904239872*Sqrt[6]) - (32490111725*(e/ei)^(11/19)*ei*nu*Pi)/
       (16814536704*Sqrt[6]) - (8415186066085*(e/ei)^(5/19)*ei^3*nu*Pi)/
       (2023349250048*Sqrt[6]) - (2339605814848075*(e/ei)^(11/19)*ei^3*nu*Pi)/
       (1799431933042688*Sqrt[6]) + (9394114471596638615*(e/ei)^(5/19)*ei^5*
        nu*Pi)/(3576180772092837888*Sqrt[6]) + 
      (2258415730403877860125*(e/ei)^(11/19)*ei^5*nu*Pi)/
       (1366521782089122054144*Sqrt[6]) + 
      E^(I*xi)*(I*Sqrt[3/2] + (((1199*I)/70)*nu)/Sqrt[6] - 
        (103*Pi)/(28*Sqrt[6]) - (4*Sqrt[2/3]*nu*Pi)/21 - 
        (((103*I)/14)*Log[2])/Sqrt[6] - ((8*I)/21)*Sqrt[2/3]*nu*Log[2]) + 
      ((-I)*Sqrt[3/2] - (((1199*I)/70)*nu)/Sqrt[6] - (103*Pi)/(28*Sqrt[6]) - 
        (4*Sqrt[2/3]*nu*Pi)/21 + (((103*I)/14)*Log[2])/Sqrt[6] + 
        ((8*I)/21)*Sqrt[2/3]*nu*Log[2])/E^(I*xi)) + 
    e^3*((-13630321492135*(e/ei)^(5/19)*Pi)/(1412421083136*Sqrt[6]*ei) - 
      (525373625825*(e/ei)^(11/19)*Pi)/(58850878464*Sqrt[6]*ei) + 
      (12955066852614905*Sqrt[3/2]*(e/ei)^(5/19)*ei*Pi)/6873991852163072 + 
      (119513025033590725*(e/ei)^(11/19)*ei*Pi)/(17675979048419328*Sqrt[6]) + 
      (137675174236394409565*(e/ei)^(5/19)*ei^3*Pi)/(5184585604639494144*
        Sqrt[6]) + (8606106703644227441075*(e/ei)^(11/19)*ei^3*Pi)/
       (1891620429836330991616*Sqrt[6]) + (38149190585*(e/ei)^(5/19)*nu*Pi)/
       (2402076672*Sqrt[6]*ei) + (434030675*(e/ei)^(11/19)*nu*Pi)/
       (32840892*Sqrt[6]*ei) - (4740487128128215*(e/ei)^(5/19)*ei*nu*Pi)/
       (56653779001344*Sqrt[6]) - (7594934695675*(e/ei)^(11/19)*ei*nu*Pi)/
       (758755968768*Sqrt[6]) - (5439846429607948315*(e/ei)^(5/19)*ei^3*nu*
        Pi)/(303858496975208448*Sqrt[6]) - (546909580606947725*(e/ei)^(11/19)*
        ei^3*nu*Pi)/(81199365978551296*Sqrt[6]) + 
      (((-7*I)/8)*Sqrt[3/2] + (((76441*I)/5040)*nu)/Sqrt[6] - 
        (353*Pi)/(224*Sqrt[6]) + (5*nu*Pi)/(168*Sqrt[6]) + 
        (((353*I)/112)*Log[2])/Sqrt[6] - (((5*I)/84)*nu*Log[2])/Sqrt[6])/
       E^(I*xi) + E^(I*xi)*(((7*I)/8)*Sqrt[3/2] - (((76441*I)/5040)*nu)/
         Sqrt[6] - (353*Pi)/(224*Sqrt[6]) + (5*nu*Pi)/(168*Sqrt[6]) - 
        (((353*I)/112)*Log[2])/Sqrt[6] + (((5*I)/84)*nu*Log[2])/Sqrt[6]) + 
      (((-27*I)/8)*Sqrt[3/2] + (((69311*I)/5040)*nu)/Sqrt[6] - 
        (1863*Sqrt[3/2]*Pi)/224 - (15*Sqrt[3/2]*nu*Pi)/56 + 
        ((1863*I)/112)*Sqrt[3/2]*Log[2] + ((15*I)/28)*Sqrt[3/2]*nu*Log[2] - 
        ((1863*I)/112)*Sqrt[3/2]*Log[3] - ((15*I)/28)*Sqrt[3/2]*nu*Log[3])/
       E^((3*I)*xi) + E^((3*I)*xi)*(((27*I)/8)*Sqrt[3/2] - 
        (((69311*I)/5040)*nu)/Sqrt[6] - (1863*Sqrt[3/2]*Pi)/224 - 
        (15*Sqrt[3/2]*nu*Pi)/56 - ((1863*I)/112)*Sqrt[3/2]*Log[2] - 
        ((15*I)/28)*Sqrt[3/2]*nu*Log[2] + ((1863*I)/112)*Sqrt[3/2]*Log[3] + 
        ((15*I)/28)*Sqrt[3/2]*nu*Log[3])) + 
    e^4*((170513913870715*Pi)/(2742239625216*Sqrt[6]) - 
      (944763124683559*(e/ei)^(4/19)*Pi)/(8093397000192*Sqrt[6]) + 
      (61753526024848510313*(e/ei)^(12/19)*Pi)/(1122845526218637312*
        Sqrt[6]) + (1409020895759*(e/ei)^(4/19)*Pi)/(100887220224*Sqrt[6]*
        ei^2) + (1788667550528700001359065*(e/ei)^(4/19)*ei^2*Pi)/
       (36751482636820144979968*Sqrt[6]) - 
      (1322698773926230242394147*(e/ei)^(12/19)*ei^2*Pi)/
       (21078056218176259620864*Sqrt[6]) - (1337691840895*Sqrt[3/2]*nu*Pi)/
       32645709824 + (1743736736195227*(e/ei)^(4/19)*nu*Pi)/
       (8093397000192*Sqrt[6]) - (21971959469282482117*(e/ei)^(12/19)*nu*Pi)/
       (453456847126757376*Sqrt[6]) - (89884448401*(e/ei)^(4/19)*nu*Pi)/
       (8407268352*Sqrt[6]*ei^2) - (14708994090971775361945*(e/ei)^(4/19)*
        ei^2*nu*Pi)/(302896834918847348736*Sqrt[6]) + 
      (470617399872561484464023*(e/ei)^(12/19)*ei^2*nu*Pi)/
       (8512291934263489462272*Sqrt[6]) + E^((2*I)*xi)*
       ((2*I)*Sqrt[2/3] - (((45569*I)/180)*nu)/Sqrt[6] + (7*Pi)/(6*Sqrt[6]) + 
        (nu*Pi)/(9*Sqrt[6])) + ((-2*I)*Sqrt[2/3] + (((45569*I)/180)*nu)/
         Sqrt[6] + (7*Pi)/(6*Sqrt[6]) + (nu*Pi)/(9*Sqrt[6]))/E^((2*I)*xi) + 
      ((-8*I)*Sqrt[2/3] + (((35167*I)/1680)*nu)/Sqrt[6] - 
        (74*Sqrt[2/3]*Pi)/3 - (4*Sqrt[2/3]*nu*Pi)/9 - ((148*I)/3)*Sqrt[2/3]*
         Log[2] - ((8*I)/9)*Sqrt[2/3]*nu*Log[2])/E^((4*I)*xi) + 
      E^((4*I)*xi)*((8*I)*Sqrt[2/3] - (((35167*I)/1680)*nu)/Sqrt[6] - 
        (74*Sqrt[2/3]*Pi)/3 - (4*Sqrt[2/3]*nu*Pi)/9 - ((148*I)/3)*Sqrt[2/3]*
         Log[2] - ((8*I)/9)*Sqrt[2/3]*nu*Log[2] + ((148*I)/3)*Sqrt[2/3]*
         Log[4] + ((8*I)/9)*Sqrt[2/3]*nu*Log[4])) + 
    e^5*((-1854473305547844935*(e/ei)^(5/19)*Pi)/(78862060369870848*Sqrt[6]*
        ei) - (23224633384221625*(e/ei)^(11/19)*Pi)/(906460464021504*Sqrt[6]*
        ei) + (5287804619346272859915*Sqrt[3/2]*(e/ei)^(5/19)*ei*Pi)/
       1151421131204723212288 + (5283185250660076656125*(e/ei)^(11/19)*ei*Pi)/
       (272257213289786769408*Sqrt[6]) + (5190387886959385*(e/ei)^(5/19)*nu*
        Pi)/(134119150288896*Sqrt[6]*ei) + (3429917227331725*(e/ei)^(11/19)*
        nu*Pi)/(97120764002304*Sqrt[6]*ei) - 
      (644966946632888023415*(e/ei)^(5/19)*ei*nu*Pi)/(3163244865947041792*
        Sqrt[6]) - (60018793264220586725*(e/ei)^(11/19)*ei*nu*Pi)/
       (2243878131509231616*Sqrt[6]) + E^(I*xi)*(((169*I)/64)/Sqrt[6] - 
        (((1928417*I)/17280)*nu)/Sqrt[6] - (12071*Pi)/(5376*Sqrt[6]) - 
        (nu*Pi)/(2016*Sqrt[6]) - (((12071*I)/2688)*Log[2])/Sqrt[6] - 
        ((I/1008)*nu*Log[2])/Sqrt[6]) + (((-169*I)/64)/Sqrt[6] + 
        (((1928417*I)/17280)*nu)/Sqrt[6] - (12071*Pi)/(5376*Sqrt[6]) - 
        (nu*Pi)/(2016*Sqrt[6]) + (((12071*I)/2688)*Log[2])/Sqrt[6] + 
        ((I/1008)*nu*Log[2])/Sqrt[6])/E^(I*xi) + 
      E^((3*I)*xi)*(((189*I)/128)*Sqrt[3/2] - (((42062693*I)/80640)*nu)/
         Sqrt[6] + (15111*Sqrt[3/2]*Pi)/3584 + (27*Sqrt[3/2]*nu*Pi)/448 + 
        ((15111*I)/1792)*Sqrt[3/2]*Log[2] + ((27*I)/224)*Sqrt[3/2]*nu*
         Log[2] - ((15111*I)/1792)*Sqrt[3/2]*Log[3] - ((27*I)/224)*Sqrt[3/2]*
         nu*Log[3]) + (((-189*I)/128)*Sqrt[3/2] + (((42062693*I)/80640)*nu)/
         Sqrt[6] + (15111*Sqrt[3/2]*Pi)/3584 + (27*Sqrt[3/2]*nu*Pi)/448 - 
        ((15111*I)/1792)*Sqrt[3/2]*Log[2] - ((27*I)/224)*Sqrt[3/2]*nu*
         Log[2] + ((15111*I)/1792)*Sqrt[3/2]*Log[3] + ((27*I)/224)*Sqrt[3/2]*
         nu*Log[3])/E^((3*I)*xi) + (((-3125*I)/128)/Sqrt[6] + 
        (((5283433*I)/241920)*nu)/Sqrt[6] - (971875*Pi)/(10752*Sqrt[6]) - 
        (3125*nu*Pi)/(4032*Sqrt[6]) + (((971875*I)/5376)*Log[2])/Sqrt[6] + 
        (((3125*I)/2016)*nu*Log[2])/Sqrt[6] - (((971875*I)/5376)*Log[5])/
         Sqrt[6] - (((3125*I)/2016)*nu*Log[5])/Sqrt[6])/E^((5*I)*xi) + 
      E^((5*I)*xi)*(((3125*I)/128)/Sqrt[6] - (((5283433*I)/241920)*nu)/
         Sqrt[6] - (971875*Pi)/(10752*Sqrt[6]) - (3125*nu*Pi)/
         (4032*Sqrt[6]) - (((971875*I)/5376)*Log[2])/Sqrt[6] - 
        (((3125*I)/2016)*nu*Log[2])/Sqrt[6] + (((971875*I)/5376)*Log[5])/
         Sqrt[6] + (((3125*I)/2016)*nu*Log[5])/Sqrt[6])) + 
    e^6*((176228384380706171*Pi)/(1207875900801024*Sqrt[6]) - 
      (1468578410346773531*Sqrt[3]*(e/ei)^(4/19)*Pi)/(15582487024369664*
        Sqrt[2]) + (3614848227458939292652015817*(e/ei)^(12/19)*Pi)/
       (27784120873436029604855808*Sqrt[6]) + 
      (2190239662383331*(e/ei)^(4/19)*Pi)/(64747176001536*Sqrt[6]*ei^2) - 
      (46768151371731775*nu*Pi)/(169235359727616*Sqrt[6]) + 
      (2710535643484796543*Sqrt[3/2]*(e/ei)^(4/19)*nu*Pi)/15582487024369664 - 
      (377497349069045347637509801*(e/ei)^(12/19)*nu*Pi)/
       (3740170117577927062192128*Sqrt[6]) - 
      (139720059874109*(e/ei)^(4/19)*nu*Pi)/(5395598000128*Sqrt[6]*ei^2) + 
      E^((2*I)*xi)*(((17*I)/4)/Sqrt[6] - (((22314287*I)/30240)*nu)/Sqrt[6] - 
        (1483*Pi)/(336*Sqrt[6]) - (nu*Pi)/(504*Sqrt[6])) + 
      (((-17*I)/4)/Sqrt[6] + (((22314287*I)/30240)*nu)/Sqrt[6] - 
        (1483*Pi)/(336*Sqrt[6]) - (nu*Pi)/(504*Sqrt[6]))/E^((2*I)*xi) + 
      (((-8*I)/5)*Sqrt[2/3] + (((362642839*I)/378000)*nu)/Sqrt[6] + 
        (2204*Sqrt[2/3]*Pi)/105 + (16*Sqrt[2/3]*nu*Pi)/315 + 
        ((4408*I)/105)*Sqrt[2/3]*Log[2] + ((32*I)/315)*Sqrt[2/3]*nu*Log[2])/
       E^((4*I)*xi) + (((-243*I)/20)*Sqrt[3/2] - (((28657141*I)/252000)*nu)/
         Sqrt[6] - (29403*Sqrt[3/2]*Pi)/560 - (27*Sqrt[3/2]*nu*Pi)/280 - 
        ((29403*I)/280)*Sqrt[3/2]*Log[3] - ((27*I)/140)*Sqrt[3/2]*nu*Log[3])/
       E^((6*I)*xi) + E^((4*I)*xi)*(((8*I)/5)*Sqrt[2/3] - 
        (((362642839*I)/378000)*nu)/Sqrt[6] + (2204*Sqrt[2/3]*Pi)/105 + 
        (16*Sqrt[2/3]*nu*Pi)/315 + ((4408*I)/105)*Sqrt[2/3]*Log[2] + 
        ((32*I)/315)*Sqrt[2/3]*nu*Log[2] - ((4408*I)/105)*Sqrt[2/3]*Log[4] - 
        ((32*I)/315)*Sqrt[2/3]*nu*Log[4]) + E^((6*I)*xi)*
       (((243*I)/20)*Sqrt[3/2] + (((28657141*I)/252000)*nu)/Sqrt[6] - 
        (29403*Sqrt[3/2]*Pi)/560 - (27*Sqrt[3/2]*nu*Pi)/280 - 
        ((29403*I)/280)*Sqrt[3/2]*Log[2] - ((27*I)/140)*Sqrt[3/2]*nu*Log[2] + 
        ((29403*I)/280)*Sqrt[3/2]*Log[6] + ((27*I)/140)*Sqrt[3/2]*nu*
         Log[6]))) + x^3*(4397711103307/(1491224297472*Sqrt[6]) + 
    (4942027570449143*(e/ei)^(12/19))/(270460052932608*Sqrt[6]) - 
    (105853288531450193917*(e/ei)^(12/19)*ei^2)/(5077076113650917376*
      Sqrt[6]) + (167757842472893874260735*(e/ei)^(12/19)*ei^4)/
     (48123391396837249253376*Sqrt[6]) - 
    (54698683592319948678335035*(e/ei)^(12/19)*ei^6)/
     (55374984937948162250244096*Sqrt[6]) - (16585*(e/ei)^(12/19)*EulerGamma)/
     (5586*Sqrt[6]) + (355234115*(e/ei)^(12/19)*ei^2*EulerGamma)/
     (104860392*Sqrt[6]) - (562980229825*(e/ei)^(12/19)*ei^4*EulerGamma)/
     (993925947392*Sqrt[6]) + (183563862088325*(e/ei)^(12/19)*ei^6*
      EulerGamma)/(1143698163589632*Sqrt[6]) - (3502322710115*nu)/
     (195279372288*Sqrt[6]) + (10309531979*(e/ei)^(12/19)*nu)/
     (20907548928*Sqrt[6]) - (220819865458201*(e/ei)^(12/19)*ei^2*nu)/
     (392476508476416*Sqrt[6]) + (349958557909291955*(e/ei)^(12/19)*ei^4*nu)/
     (3720113744344252416*Sqrt[6]) - (114106572588985969855*(e/ei)^(12/19)*
      ei^6*nu)/(4280688384195126951936*Sqrt[6]) - 
    (347639755*nu^2)/(2324754432*Sqrt[6]) - (1336758665*(e/ei)^(12/19)*nu^2)/
     (1161530496*Sqrt[6]) + (28632033845635*(e/ei)^(12/19)*ei^2*nu^2)/
     (21804250470912*Sqrt[6]) - (45376466713431425*(e/ei)^(12/19)*ei^4*nu^2)/
     (206672985796902912*Sqrt[6]) + (14795332121039097925*(e/ei)^(12/19)*ei^6*
      nu^2)/(237816021344173719552*Sqrt[6]) - 
    (6609905*nu^3)/(83026944*Sqrt[6]) - (551845*(e/ei)^(12/19)*nu^3)/
     (4444632*Sqrt[6]) + (11819968055*(e/ei)^(12/19)*ei^2*nu^3)/
     (83434631904*Sqrt[6]) - (18732458542525*(e/ei)^(12/19)*ei^4*nu^3)/
     (790840506875904*Sqrt[6]) + (6107856465127025*(e/ei)^(12/19)*ei^6*nu^3)/
     (910010285755766784*Sqrt[6]) + (57875*(e/ei)^(12/19)*Pi^2)/
     (207936*Sqrt[6]) - (1239624625*(e/ei)^(12/19)*ei^2*Pi^2)/
     (3903374592*Sqrt[6]) + (1964575266875*(e/ei)^(12/19)*ei^4*Pi^2)/
     (36998386286592*Sqrt[6]) - (640564276054375*(e/ei)^(12/19)*ei^6*Pi^2)/
     (42573580620152832*Sqrt[6]) + (1025*nu*Pi^2)/(1344*Sqrt[6]) - 
    (19885*(e/ei)^(12/19)*nu*Pi^2)/(51072*Sqrt[6]) + 
    (425916815*(e/ei)^(12/19)*ei^2*nu*Pi^2)/(958723584*Sqrt[6]) - 
    (674999208325*(e/ei)^(12/19)*ei^4*nu*Pi^2)/(9087322947584*Sqrt[6]) + 
    (220088477396825*(e/ei)^(12/19)*ei^6*nu*Pi^2)/(10456668924248064*
      Sqrt[6]) - (12091*(e/ei)^(12/19)*Log[2])/(16758*Sqrt[6]) + 
    (258977129*(e/ei)^(12/19)*ei^2*Log[2])/(314581176*Sqrt[6]) - 
    (410430748195*(e/ei)^(12/19)*ei^4*Log[2])/(2981777842176*Sqrt[6]) + 
    (133823976877295*(e/ei)^(12/19)*ei^6*Log[2])/(3431094490768896*Sqrt[6]) - 
    (26001*Sqrt[3/2]*(e/ei)^(12/19)*Log[3])/14896 + 
    (556915419*Sqrt[3/2]*(e/ei)^(12/19)*ei^2*Log[3])/279627712 - 
    (2647823145435*Sqrt[3/2]*(e/ei)^(12/19)*ei^4*Log[3])/7951407579136 + 
    (287780764435245*Sqrt[3/2]*(e/ei)^(12/19)*ei^6*Log[3])/3049861769572352 - 
    (16585*(e/ei)^(12/19)*Log[x])/(11172*Sqrt[6]) + 
    (355234115*(e/ei)^(12/19)*ei^2*Log[x])/(209720784*Sqrt[6]) - 
    (562980229825*(e/ei)^(12/19)*ei^4*Log[x])/(1987851894784*Sqrt[6]) + 
    (183563862088325*(e/ei)^(12/19)*ei^6*Log[x])/(2287396327179264*Sqrt[6]) + 
    e^2*(14199222552703543/(143530338631680*Sqrt[6]) + 
      (1476263840808469048782071*(e/ei)^(10/19))/(2843162623644513730560*
        Sqrt[6]) - (284728684061206688448413*(e/ei)^(12/19))/
       (710790655911128432640*Sqrt[6]) - (385621605844415513*(e/ei)^(10/19))/
       (16073054574280704*Sqrt[6]*ei^2) - (30145323308434996054081647781*
        (e/ei)^(10/19)*ei^2)/(60380273357152918343516160*Sqrt[6]) + 
      (6098603683906986059876558047*(e/ei)^(12/19)*ei^2)/
       (13342962192763702937518080*Sqrt[6]) - 
      (5709777262168742486094090670171829*(e/ei)^(10/19)*ei^4)/
       (264500635114383604509502404034560*Sqrt[6]) - 
      (148694714863336152528480066229*(e/ei)^(12/19)*ei^4)/
       (1945724960956923661812498432*Sqrt[6]) + (7383*Sqrt[3/2]*EulerGamma)/
       50960 - (5667497141*(e/ei)^(10/19)*EulerGamma)/(80661840*Sqrt[6]) + 
      (425694257*(e/ei)^(12/19)*EulerGamma)/(8066184*Sqrt[6]) + 
      (16585*(e/ei)^(10/19)*EulerGamma)/(5586*Sqrt[6]*ei^2) + 
      (40445073211903*(e/ei)^(10/19)*ei^2*EulerGamma)/
       (543553252480*Sqrt[6]) - (9117945290683*(e/ei)^(12/19)*ei^2*
        EulerGamma)/(151418406048*Sqrt[6]) - 
      (405211053296155151*Sqrt[3/2]*(e/ei)^(10/19)*ei^4*EulerGamma)/
       128273597955543040 + (14450253279532265*(e/ei)^(12/19)*ei^4*
        EulerGamma)/(1435229068034048*Sqrt[6]) - (279790021848991*nu)/
       (341738901504*Sqrt[6]) + (1294758107473598440663*(e/ei)^(10/19)*nu)/
       (6769434818201223168*Sqrt[6]) - (33866125398055510943*(e/ei)^(12/19)*
        nu)/(153850791322755072*Sqrt[6]) + (49590995147570629*(e/ei)^(10/19)*
        nu)/(1339421214523392*Sqrt[6]*ei^2) - 
      (1410754990702298969037578365*(e/ei)^(10/19)*ei^2*nu)/
       (4744164335204872155561984*Sqrt[6]) + 
      (725378539900950988888117*(e/ei)^(12/19)*ei^2*nu)/
       (2888087054710758211584*Sqrt[6]) + (47969728200991512650129684141245*
        (e/ei)^(10/19)*ei^4*nu)/(823536775997165068985630195712*Sqrt[6]) - 
      (88430041325013618231478595*(e/ei)^(12/19)*ei^4*nu)/
       (2105762944758575391571968*Sqrt[6]) + (7076600368741*nu^2)/
       (4068320256*Sqrt[6]) - (817422822593442311*(e/ei)^(10/19)*nu^2)/
       (2984759620018176*Sqrt[6]) - (5606312858958715*(e/ei)^(12/19)*nu^2)/
       (610519013185536*Sqrt[6]) - (15972681232315*(e/ei)^(10/19)*nu^2)/
       (483196686336*Sqrt[6]*ei^2) + (160633814134965154328867*(e/ei)^(10/19)*
        ei^2*nu^2)/(1448157611478898704384*Sqrt[6]) + 
      (120081615126036716585*(e/ei)^(12/19)*ei^2*nu^2)/
       (11460662915518881792*Sqrt[6]) + (61842423813430073275452728597*
        (e/ei)^(10/19)*ei^4*nu^2)/(817000769838457409707966464*Sqrt[6]) - 
      (14639007916362933052975*(e/ei)^(12/19)*ei^4*nu^2)/
       (8356202161740378537984*Sqrt[6]) - (107990204473*nu^3)/
       (145297152*Sqrt[6]) + (1131197530387*Sqrt[3/2]*(e/ei)^(10/19)*nu^3)/
       35497355264 - (32361567719275*(e/ei)^(12/19)*nu^3)/
       (5031750108672*Sqrt[6]) + (2788247855*Sqrt[3/2]*(e/ei)^(10/19)*nu^3)/
       (639149056*ei^2) - (40941705640148613145*Sqrt[3/2]*(e/ei)^(10/19)*ei^2*
        nu^3)/5746657188408328192 + (693152418979151225*(e/ei)^(12/19)*ei^2*
        nu^3)/(94456013039990784*Sqrt[6]) - 
      (154821197532543026525055*Sqrt[3/2]*(e/ei)^(10/19)*ei^4*nu^3)/
       27709970486991500804096 - (1098518108658109169875*(e/ei)^(12/19)*ei^4*
        nu^3)/(895307374472183414784*Sqrt[6]) + (80811*Sqrt[3/2]*Pi^2)/
       372736 - (1259883431*(e/ei)^(10/19)*Pi^2)/(2402076672*Sqrt[6]) + 
      (5057035555*(e/ei)^(12/19)*Pi^2)/(16814536704*Sqrt[6]) + 
      (787025*(e/ei)^(10/19)*Pi^2)/(363888*Sqrt[6]*ei^2) - 
      (2838241415884831*(e/ei)^(10/19)*ei^2*Pi^2)/(906460464021504*Sqrt[6]) - 
      (8332049580965*(e/ei)^(12/19)*ei^2*Pi^2)/(24280191000576*Sqrt[6]) + 
      (54883465199899174303721*(e/ei)^(10/19)*ei^4*Pi^2)/
       (55832175668212701069312*Sqrt[6]) + (171661805184630475*(e/ei)^(12/19)*
        ei^4*Pi^2)/(2991837508678975488*Sqrt[6]) + (713359*nu*Pi^2)/
       (279552*Sqrt[6]) - (122342647*(e/ei)^(10/19)*nu*Pi^2)/
       (7023616*Sqrt[6]) + (2324905*(e/ei)^(12/19)*nu*Pi^2)/
       (144039*Sqrt[6]) - (6355*(e/ei)^(10/19)*nu*Pi^2)/
       (17024*Sqrt[6]*ei^2) + (1962971145369*Sqrt[3/2]*(e/ei)^(10/19)*ei^2*nu*
        Pi^2)/283978842112 - (49797140195*(e/ei)^(12/19)*ei^2*nu*Pi^2)/
       (2703900108*Sqrt[6]) - (41862101999495967*Sqrt[3/2]*(e/ei)^(10/19)*
        ei^4*nu*Pi^2)/33508205180223488 + (78919237336225*(e/ei)^(12/19)*ei^4*
        nu*Pi^2)/(25629090500608*Sqrt[6]) + (5671*Sqrt[3/2]*Log[2])/50960 - 
      (806543651231*(e/ei)^(10/19)*Log[2])/(241985520*Sqrt[6]) + 
      (80546008331*(e/ei)^(12/19)*Log[2])/(24198552*Sqrt[6]) + 
      (12091*(e/ei)^(10/19)*Log[2])/(16758*Sqrt[6]*ei^2) + 
      (1423127744980267*(e/ei)^(10/19)*ei^2*Log[2])/(232951393920*Sqrt[6]) - 
      (1725214952441689*(e/ei)^(12/19)*ei^2*Log[2])/(454255218144*Sqrt[6]) - 
      (3976450943659755353501*(e/ei)^(10/19)*ei^4*Log[2])/
       (314853376799969280*Sqrt[6]) + (2734145931967002995*(e/ei)^(12/19)*
        ei^4*Log[2])/(4305687204102144*Sqrt[6]) + (78003*Sqrt[3/2]*Log[3])/
       407680 + (18234319293*Sqrt[3/2]*(e/ei)^(10/19)*Log[3])/30728320 - 
      (12983781357*Sqrt[3/2]*(e/ei)^(12/19)*Log[3])/21509824 + 
      (26001*Sqrt[3/2]*(e/ei)^(10/19)*Log[3])/(14896*ei^2) - 
      (7827634457046837*Sqrt[3/2]*(e/ei)^(10/19)*ei^2*Log[3])/8696852039680 + 
      (278099612885583*Sqrt[3/2]*(e/ei)^(12/19)*ei^2*Log[3])/403782416128 + 
      (320549895587430245241*Sqrt[3/2]*(e/ei)^(10/19)*ei^4*Log[3])/
       1026188783644344320 - (1322209022434985295*Sqrt[3/2]*(e/ei)^(12/19)*
        ei^4*Log[3])/11481832544272384 - (1044921875*(e/ei)^(10/19)*ei^2*
        Log[5])/(1906688*Sqrt[6]) + (3165562607421875*(e/ei)^(10/19)*ei^4*
        Log[5])/(664395443712*Sqrt[6]) - (5667497141*(e/ei)^(10/19)*Log[e])/
       (255429160*Sqrt[6]) + (16585*(e/ei)^(10/19)*Log[e])/
       (17689*Sqrt[6]*ei^2) + (40445073211903*Sqrt[3/2]*(e/ei)^(10/19)*ei^2*
        Log[e])/5163755898560 - (1215633159888465453*Sqrt[3/2]*(e/ei)^(10/19)*
        ei^4*Log[e])/1218599180577658880 + 
      (5667497141*(e/ei)^(10/19)*Log[ei])/(255429160*Sqrt[6]) - 
      (16585*(e/ei)^(10/19)*Log[ei])/(17689*Sqrt[6]*ei^2) - 
      (40445073211903*Sqrt[3/2]*(e/ei)^(10/19)*ei^2*Log[ei])/5163755898560 + 
      (1215633159888465453*Sqrt[3/2]*(e/ei)^(10/19)*ei^4*Log[ei])/
       1218599180577658880 + (7383*Sqrt[3/2]*Log[x])/101920 - 
      (5667497141*(e/ei)^(10/19)*Log[x])/(161323680*Sqrt[6]) + 
      (425694257*(e/ei)^(12/19)*Log[x])/(16132368*Sqrt[6]) + 
      (16585*(e/ei)^(10/19)*Log[x])/(11172*Sqrt[6]*ei^2) + 
      (40445073211903*(e/ei)^(10/19)*ei^2*Log[x])/(1087106504960*Sqrt[6]) - 
      (9117945290683*(e/ei)^(12/19)*ei^2*Log[x])/(302836812096*Sqrt[6]) - 
      (405211053296155151*Sqrt[3/2]*(e/ei)^(10/19)*ei^4*Log[x])/
       256547195911086080 + (14450253279532265*(e/ei)^(12/19)*ei^4*Log[x])/
       (2870458136068096*Sqrt[6]) + E^((2*I)*xi)*
       (160184401/(11642400*Sqrt[6]) - (214*Sqrt[2/3]*EulerGamma)/105 + 
        (12894169*nu)/(110880*Sqrt[6]) - (59069*nu^2)/(2772*Sqrt[6]) - 
        (9847*nu^3)/(28512*Sqrt[6]) - ((107*I)/105)*Sqrt[2/3]*Pi + 
        Pi^2/(3*Sqrt[6]) - (697*nu*Pi^2)/(192*Sqrt[6]) - 
        (428*Sqrt[2/3]*Log[2])/105 - (107*Sqrt[2/3]*Log[x])/105) + 
      (160184401/(11642400*Sqrt[6]) - (214*Sqrt[2/3]*EulerGamma)/105 + 
        (12894169*nu)/(110880*Sqrt[6]) - (59069*nu^2)/(2772*Sqrt[6]) - 
        (9847*nu^3)/(28512*Sqrt[6]) + ((107*I)/105)*Sqrt[2/3]*Pi + 
        Pi^2/(3*Sqrt[6]) - (697*nu*Pi^2)/(192*Sqrt[6]) - 
        (428*Sqrt[2/3]*Log[2])/105 - (107*Sqrt[2/3]*Log[x])/105)/
       E^((2*I)*xi)) + e^4*(4667817801269034824561/(6687365537527234560*
        Sqrt[6]) + (4822646307813516738851444269*(e/ei)^(10/19))/
       (2052763414271338913464320*Sqrt[6]) - 
      (430179649140425177650115251643*(e/ei)^(12/19))/
       (213487395084219247000289280*Sqrt[6]) - 
      (1261598329384027517059*(e/ei)^(10/19))/(11604745402630668288*Sqrt[6]*
        ei^2) - (98306706040217035148807863499207*(e/ei)^(10/19)*ei^2)/
       (43594557363864407044018667520*Sqrt[6]) + 
      (9214017904938766880087818574941417*(e/ei)^(12/19)*ei^2)/
       (4007585380520963704689430364160*Sqrt[6]) + 
      (106035823*Sqrt[3/2]*EulerGamma)/182640640 - 
      (18833092999543*(e/ei)^(10/19)*EulerGamma)/(58237848480*Sqrt[6]) + 
      (126253523199371*(e/ei)^(12/19)*EulerGamma)/(465902787840*Sqrt[6]) + 
      (55111955*(e/ei)^(10/19)*EulerGamma)/(4033092*Sqrt[6]*ei^2) + 
      (134398978283153669*(e/ei)^(10/19)*ei^2*EulerGamma)/
       (392445448290560*Sqrt[6]) - (2704224213407327449*(e/ei)^(12/19)*ei^2*
        EulerGamma)/(8745927133332480*Sqrt[6]) - (43682375642728394557*nu)/
       (7961149449437184*Sqrt[6]) + (4302481191134767618323149*(e/ei)^(10/19)*
        nu)/(4887531938741283127296*Sqrt[6]) - 
      (44035382159875276287325829*(e/ei)^(12/19)*nu)/(46209392875372131385344*
        Sqrt[6]) + (164790876875377200167*(e/ei)^(10/19)*nu)/
       (967062116885889024*Sqrt[6]*ei^2) - (4687938834103739474111872906895*
        (e/ei)^(10/19)*ei^2*nu)/(3425286650017917696315752448*Sqrt[6]) + 
      (943193850482368542798231931351*(e/ei)^(12/19)*ei^2*nu)/
       (867442723056485650365677568*Sqrt[6]) + (213031533001415053*nu^2)/
       (21061241929728*Sqrt[6]) - (2716296039478008799453*(e/ei)^(10/19)*
        nu^2)/(2154996445653123072*Sqrt[6]) - 
      (76300423085827951433*(e/ei)^(12/19)*nu^2)/(1567270142293180416*
        Sqrt[6]) - (53077219734982745*(e/ei)^(10/19)*nu^2)/
       (348868007534592*Sqrt[6]*ei^2) + (533786164370489207834825041*
        (e/ei)^(10/19)*ei^2*nu^2)/(1045569795487764864565248*Sqrt[6]) + 
      (1634278762075348891743427*(e/ei)^(12/19)*ei^2*nu^2)/
       (29420795111127582769152*Sqrt[6]) - (264096682999015*nu^3)/
       (65093124096*Sqrt[6]) + (3758969393476001*Sqrt[3/2]*(e/ei)^(10/19)*
        nu^3)/25629090500608 - (49553308911488026825*(e/ei)^(12/19)*nu^3)/
       (1511296208639852544*Sqrt[6]) + (9265347622165*Sqrt[3/2]*
        (e/ei)^(10/19)*nu^3)/(461465618432*ei^2) - 
      (136049287842213841480835*Sqrt[3/2]*(e/ei)^(10/19)*ei^2*nu^3)/
       4149086490030812954624 + (1061382323575162046564675*(e/ei)^(12/19)*
        ei^2*nu^3)/(28370052428587311955968*Sqrt[6]) + 
      (299530717*Sqrt[3/2]*Pi^2)/295436288 - 
      (4186592641213*(e/ei)^(10/19)*Pi^2)/(1734299357184*Sqrt[6]) - 
      (706373570105981*(e/ei)^(12/19)*Pi^2)/(388483056009216*Sqrt[6]) + 
      (2615284075*(e/ei)^(10/19)*Pi^2)/(262727136*Sqrt[6]*ei^2) - 
      (9431476224985293413*(e/ei)^(10/19)*ei^2*Pi^2)/(654464455023525888*
        Sqrt[6]) + (15129815498100007039*(e/ei)^(12/19)*ei^2*Pi^2)/
       (7292603927405002752*Sqrt[6]) + (712149377*nu*Pi^2)/
       (143130624*Sqrt[6]) - (406544615981*(e/ei)^(10/19)*nu*Pi^2)/
       (5071050752*Sqrt[6]) + (66113407719049*(e/ei)^(12/19)*nu*Pi^2)/
       (851936526336*Sqrt[6]) - (21117665*(e/ei)^(10/19)*nu*Pi^2)/
       (12291328*Sqrt[6]*ei^2) + (6522953116061187*Sqrt[3/2]*(e/ei)^(10/19)*
        ei^2*nu*Pi^2)/205032724004864 - (1416083079934310531*(e/ei)^(12/19)*
        ei^2*nu*Pi^2)/(15992552472379392*Sqrt[6]) - 
      (18867203*Log[2])/(3727360*Sqrt[6]) - 
      (2680144553040613*(e/ei)^(10/19)*Log[2])/(174713545440*Sqrt[6]) + 
      (18205433966941793*(e/ei)^(12/19)*Log[2])/(1397708363520*Sqrt[6]) + 
      (40178393*(e/ei)^(10/19)*Log[2])/(12099276*Sqrt[6]*ei^2) + 
      (4729053496569427241*(e/ei)^(10/19)*ei^2*Log[2])/
       (168190906410240*Sqrt[6]) - (29995553087532789559*(e/ei)^(12/19)*ei^2*
        Log[2])/(2018290876922880*Sqrt[6]) + (2803505823*Sqrt[3/2]*Log[3])/
       1461125120 + (60592643010639*Sqrt[3/2]*(e/ei)^(10/19)*Log[3])/
       22185847040 - (789915476222001*Sqrt[3/2]*(e/ei)^(12/19)*Log[3])/
       310601858560 + (86401323*Sqrt[3/2]*(e/ei)^(10/19)*Log[3])/
       (10754912*ei^2) - (26011229300766639351*Sqrt[3/2]*(e/ei)^(10/19)*ei^2*
        Log[3])/6279127172648960 + (16919199585199039419*Sqrt[3/2]*
        (e/ei)^(12/19)*ei^2*Log[3])/5830618088888320 + 
      (1044921875*(e/ei)^(12/19)*Log[5])/(1906688*Sqrt[6]) - 
      (3472275390625*(e/ei)^(10/19)*ei^2*Log[5])/(1376628736*Sqrt[6]) - 
      (22381181640625*(e/ei)^(12/19)*ei^2*Log[5])/(35792347136*Sqrt[6]) - 
      (18833092999543*(e/ei)^(10/19)*Log[e])/(184419853520*Sqrt[6]) + 
      (55111955*(e/ei)^(10/19)*Log[e])/(12771458*Sqrt[6]*ei^2) + 
      (134398978283153669*Sqrt[3/2]*(e/ei)^(10/19)*ei^2*Log[e])/
       3728231758760320 + (18833092999543*(e/ei)^(10/19)*Log[ei])/
       (184419853520*Sqrt[6]) - (55111955*(e/ei)^(10/19)*Log[ei])/
       (12771458*Sqrt[6]*ei^2) - (134398978283153669*Sqrt[3/2]*(e/ei)^(10/19)*
        ei^2*Log[ei])/3728231758760320 + (106035823*Sqrt[3/2]*Log[x])/
       365281280 - (18833092999543*(e/ei)^(10/19)*Log[x])/
       (116475696960*Sqrt[6]) + (126253523199371*(e/ei)^(12/19)*Log[x])/
       (931805575680*Sqrt[6]) + (55111955*(e/ei)^(10/19)*Log[x])/
       (8066184*Sqrt[6]*ei^2) + (134398978283153669*(e/ei)^(10/19)*ei^2*
        Log[x])/(784890896581120*Sqrt[6]) - 
      (2704224213407327449*(e/ei)^(12/19)*ei^2*Log[x])/
       (17491854266664960*Sqrt[6]) + ((7359194*Sqrt[2/3])/99225 - 
        (3424*Sqrt[2/3]*EulerGamma)/315 + (185929*nu)/(630*Sqrt[6]) - 
        (5951*nu^2)/(108*Sqrt[6]) + (247*nu^3)/(1944*Sqrt[6]) + 
        ((1712*I)/315)*Sqrt[2/3]*Pi + (8*Sqrt[2/3]*Pi^2)/9 - 
        (7913*nu*Pi^2)/(1152*Sqrt[6]) - (3424*Sqrt[2/3]*Log[2])/105 + 
        ((32*I)/3)*Sqrt[2/3]*Pi*Log[2] - (32*Sqrt[2/3]*Log[2]^2)/3 - 
        (1712*Sqrt[2/3]*Log[x])/315)/E^((4*I)*xi) + 
      E^((4*I)*xi)*((7359194*Sqrt[2/3])/99225 - (3424*Sqrt[2/3]*EulerGamma)/
         315 + (185929*nu)/(630*Sqrt[6]) - (5951*nu^2)/(108*Sqrt[6]) + 
        (247*nu^3)/(1944*Sqrt[6]) - ((1712*I)/315)*Sqrt[2/3]*Pi + 
        (8*Sqrt[2/3]*Pi^2)/9 - (7913*nu*Pi^2)/(1152*Sqrt[6]) - 
        (3424*Sqrt[2/3]*Log[2])/315 + ((32*I)/3)*Sqrt[2/3]*Pi*Log[2] - 
        (32*Sqrt[2/3]*Log[2]^2)/3 - (3424*Sqrt[2/3]*Log[4])/315 - 
        ((32*I)/3)*Sqrt[2/3]*Pi*Log[4] + (64*Sqrt[2/3]*Log[2]*Log[4])/3 - 
        (32*Sqrt[2/3]*Log[4]^2)/3 - (1712*Sqrt[2/3]*Log[x])/315) + 
      (-1559450941/(34927200*Sqrt[6]) + (214*Sqrt[2/3]*EulerGamma)/315 + 
        (11000819*nu)/(36960*Sqrt[6]) - (574271*nu^2)/(8316*Sqrt[6]) - 
        (636203*nu^3)/(598752*Sqrt[6]) - ((107*I)/315)*Sqrt[2/3]*Pi - 
        Pi^2/(9*Sqrt[6]) - (287*nu*Pi^2)/(36*Sqrt[6]) + 
        (428*Sqrt[2/3]*Log[2])/315 + (107*Sqrt[2/3]*Log[x])/315)/
       E^((2*I)*xi) + E^((2*I)*xi)*(-1559450941/(34927200*Sqrt[6]) + 
        (214*Sqrt[2/3]*EulerGamma)/315 + (11000819*nu)/(36960*Sqrt[6]) - 
        (574271*nu^2)/(8316*Sqrt[6]) - (636203*nu^3)/(598752*Sqrt[6]) + 
        ((107*I)/315)*Sqrt[2/3]*Pi - Pi^2/(9*Sqrt[6]) - 
        (287*nu*Pi^2)/(36*Sqrt[6]) + (428*Sqrt[2/3]*Log[2])/315 + 
        (107*Sqrt[2/3]*Log[x])/315)) + 
    e*((155514179901595*(e/ei)^(5/19))/(196698220314624*Sqrt[6]*ei) + 
      (713816524573535*(e/ei)^(17/19))/(360613403910144*Sqrt[6]*ei) - 
      (147809910303089285*(e/ei)^(5/19)*ei)/(319097937558306816*Sqrt[6]) - 
      (103493365437163872935*(e/ei)^(17/19)*ei)/(987209244321011712*
        Sqrt[6]) - (1570795070867285153305*(e/ei)^(5/19)*ei^3)/
       (722021763677689552896*Sqrt[6]) + (44710490215038868040033819*
        (e/ei)^(17/19)*ei^3)/(3162776223469914770374656*Sqrt[6]) + 
      (581595445943824736442848633*(e/ei)^(5/19)*ei^5)/
       (483272595822093052365766656*Sqrt[6]) - 
      (401310645586567551272402111858699*(e/ei)^(17/19)*ei^5)/
       (9083860195847517730629375492096*Sqrt[6]) - 
      (1398688798265*(e/ei)^(5/19)*nu)/(2341645479936*Sqrt[6]*ei) - 
      (244509457144105*(e/ei)^(17/19)*nu)/(12879050139648*Sqrt[6]*ei) + 
      (660826151542159165*(e/ei)^(5/19)*ei*nu)/(102567194215170048*Sqrt[6]) + 
      (111220330142878191715*(e/ei)^(17/19)*ei*nu)/(141029892045858816*
        Sqrt[6]) - (258571190032666425485*(e/ei)^(5/19)*ei^3*nu)/
       (550111819944906326016*Sqrt[6]) + (1260142364041025217602099*
        (e/ei)^(17/19)*ei^3*nu)/(112956293695354098941952*Sqrt[6]) + 
      (834072958692621489856165*(e/ei)^(5/19)*ei^5*nu)/
       (5753245188358250623401984*Sqrt[6]) + 
      (42218904001533224891951559234205*(e/ei)^(17/19)*ei^5*nu)/
       (324423578423125633236763410432*Sqrt[6]) - 
      (133652331415*(e/ei)^(5/19)*nu^2)/(27876731904*Sqrt[6]*ei) + 
      (2000907366245*(e/ei)^(17/19)*nu^2)/(51107341824*Sqrt[6]*ei) + 
      (3350951540450705*(e/ei)^(5/19)*ei*nu^2)/(407012675457024*Sqrt[6]) - 
      (415641242207613395*(e/ei)^(17/19)*ei*nu^2)/(279821214376704*Sqrt[6]) + 
      (37037881418005492445*(e/ei)^(5/19)*ei^3*nu^2)/(3274475118719680512*
        Sqrt[6]) - (3266526532028356394939*(e/ei)^(17/19)*ei^3*nu^2)/
       (34479943130449969152*Sqrt[6]) - (62222880886155211705403*
        (e/ei)^(5/19)*ei^5*nu^2)/(9784430592446004461568*Sqrt[6]) - 
      (9536453207788875333092225353*(e/ei)^(17/19)*ei^5*nu^2)/
       (99030396344055443600965632*Sqrt[6]) + (283697315*(e/ei)^(5/19)*nu^3)/
       (47409408*Sqrt[6]*ei) - (1639913695*(e/ei)^(17/19)*nu^3)/
       (86917248*Sqrt[6]*ei) - (35252739295885*(e/ei)^(5/19)*ei*nu^3)/
       (1118166690816*Sqrt[6]) + (115520063049595*(e/ei)^(17/19)*ei*nu^3)/
       (170831022208*Sqrt[6]) - (40453540492649785*(e/ei)^(5/19)*ei^3*nu^3)/
       (5997207177142272*Sqrt[6]) + (5174693119371245949*Sqrt[3/2]*
        (e/ei)^(17/19)*ei^3*nu^3)/410475513457737728 + 
      (3473803990373516691455*(e/ei)^(5/19)*ei^5*nu^3)/
       (815369216037167038464*Sqrt[6]) + (7957028222432886462308375*
        (e/ei)^(17/19)*ei^5*nu^3)/(392977763270061284130816*Sqrt[6]) - 
      (3553225*(e/ei)^(11/19)*Pi^2)/(1455552*Sqrt[6]*ei) + 
      (62176508225*(e/ei)^(11/19)*ei*Pi^2)/(33629073408*Sqrt[6]) + 
      (154390231436675*(e/ei)^(11/19)*ei^3*Pi^2)/(124098754002944*Sqrt[6]) - 
      (149032510128174681125*(e/ei)^(11/19)*ei^5*Pi^2)/
       (94242881523387727872*Sqrt[6]) + (27762167/(5821200*Sqrt[6]) - 
        (107*EulerGamma)/(105*Sqrt[6]) + (15339*Sqrt[3/2]*nu)/880 - 
        (80359*nu^2)/(11088*Sqrt[6]) - (20743*nu^3)/(199584*Sqrt[6]) + 
        (((107*I)/210)*Pi)/Sqrt[6] + Pi^2/(12*Sqrt[6]) - 
        (451*nu*Pi^2)/(192*Sqrt[6]) - (107*Log[2])/(105*Sqrt[6]) - 
        (I*Pi*Log[2])/Sqrt[6] - Log[2]^2/Sqrt[6] - (107*Log[x])/
         (210*Sqrt[6]))/E^(I*xi) + E^(I*xi)*(27762167/(5821200*Sqrt[6]) - 
        (107*EulerGamma)/(105*Sqrt[6]) + (15339*Sqrt[3/2]*nu)/880 - 
        (80359*nu^2)/(11088*Sqrt[6]) - (20743*nu^3)/(199584*Sqrt[6]) - 
        (((107*I)/210)*Pi)/Sqrt[6] + Pi^2/(12*Sqrt[6]) - 
        (451*nu*Pi^2)/(192*Sqrt[6]) - (107*Log[2])/(105*Sqrt[6]) + 
        (I*Pi*Log[2])/Sqrt[6] - Log[2]^2/Sqrt[6] - (107*Log[x])/
         (210*Sqrt[6]))) + e^6*(1773045246514997213165541751/
       (780335309842977946337280*Sqrt[6]) + 
      (148757088075634441968068266674689*(e/ei)^(10/19))/
       (23713522961662507128339824640*Sqrt[6]) - 
      (152120287395706303989323658421677175*(e/ei)^(12/19))/
       (27251580587542553191888126476288*Sqrt[6]) - 
      (38964776116637505011135855*(e/ei)^(10/19))/(134058018891189480062976*
        Sqrt[6]*ei^2) + (352168233407*EulerGamma)/(81969119232*Sqrt[6]) - 
      (117906219464061271*(e/ei)^(10/19)*EulerGamma)/
       (134552725128192*Sqrt[6]) + (6646718031109569143*(e/ei)^(12/19)*
        EulerGamma)/(8745927133332480*Sqrt[6]) + 
      (1725165978175*(e/ei)^(10/19)*EulerGamma)/(46590278784*Sqrt[6]*ei^2) - 
      (32459933280913717530740081*nu)/(1857941213911852253184*Sqrt[6]) + 
      (134680291647856631406303231265*(e/ei)^(10/19)*nu)/
       (56460768956339302686523392*Sqrt[6]) - 
      (5696717298340369480432558652677*(e/ei)^(12/19)*nu)/
       (2268696352609270162494849024*Sqrt[6]) + 
      (5158438206356970916712995*(e/ei)^(10/19)*nu)/(11171501574265790005248*
        Sqrt[6]*ei^2) + (51758503961787508160413*nu^2)/
       (1701411368051146752*Sqrt[6]) - (85028039995296074452622705*
        (e/ei)^(10/19)*nu^2)/(24894518940184877727744*Sqrt[6]) - 
      (1262659420977533143580175401*(e/ei)^(12/19)*nu^2)/
       (9002763304005040327360512*Sqrt[6]) - 
      (1661472791210381151325*(e/ei)^(10/19)*nu^2)/(4030123223039606784*
        Sqrt[6]*ei^2) - (240641967448323518239*nu^3)/(20254897238704128*
        Sqrt[6]) + (117666776847707756485*Sqrt[3/2]*(e/ei)^(10/19)*nu^3)/
       296067253463023616 - (780392456374229522748865*(e/ei)^(12/19)*nu^3)/
       (8244288739931355611136*Sqrt[6]) + (290032579931590025*Sqrt[3/2]*
        (e/ei)^(10/19)*nu^3)/(5330850824126464*ei^2) + 
      (81243956005925*Pi^2)/(9849677021184*Sqrt[6]) - 
      (131052639832836305*(e/ei)^(10/19)*Pi^2)/(20034626174189568*Sqrt[6]) - 
      (5523556524038383242299*(e/ei)^(12/19)*Pi^2)/(725093190496268845056*
        Sqrt[6]) + (81866068976375*(e/ei)^(10/19)*Pi^2)/
       (3035023875072*Sqrt[6]*ei^2) + (102358598995*nu*Pi^2)/
       (13382713344*Sqrt[6]) - (12726039932726785*(e/ei)^(10/19)*nu*Pi^2)/
       (58580778287104*Sqrt[6]) + (3408772586768778377*(e/ei)^(12/19)*nu*
        Pi^2)/(15992552472379392*Sqrt[6]) - 
      (661044907525*(e/ei)^(10/19)*nu*Pi^2)/(141989421056*Sqrt[6]*ei^2) + 
      (121082377*Log[2])/(11698176*Sqrt[6]) - 
      (16779278468697789061*(e/ei)^(10/19)*Log[2])/(403658175384576*
        Sqrt[6]) + (3170408391921929559887*(e/ei)^(12/19)*Log[2])/
       (78713344199992320*Sqrt[6]) + (1257701648605*(e/ei)^(10/19)*Log[2])/
       (139770836352*Sqrt[6]*ei^2) + (961633386477*Sqrt[3/2]*Log[3])/
       218584317952 + (379345520403540783*Sqrt[3/2]*(e/ei)^(10/19)*Log[3])/
       51258181001216 - (149439493587710201067*Sqrt[3/2]*(e/ei)^(12/19)*
        Log[3])/23322472355553280 + (2704615049655*Sqrt[3/2]*(e/ei)^(10/19)*
        Log[3])/(124240743424*ei^2) - (5224609375*Log[5])/
       (516612096*Sqrt[6]) - (776426064453125*(e/ei)^(12/19)*Log[5])/
       (483196686336*Sqrt[6]) - (117906219464061271*(e/ei)^(10/19)*Log[e])/
       (426083629572608*Sqrt[6]) + (1725165978175*(e/ei)^(10/19)*Log[e])/
       (147535882816*Sqrt[6]*ei^2) + (117906219464061271*(e/ei)^(10/19)*
        Log[ei])/(426083629572608*Sqrt[6]) - 
      (1725165978175*(e/ei)^(10/19)*Log[ei])/(147535882816*Sqrt[6]*ei^2) + 
      (352168233407*Log[x])/(163938238464*Sqrt[6]) - 
      (117906219464061271*(e/ei)^(10/19)*Log[x])/(269105450256384*Sqrt[6]) + 
      (6646718031109569143*(e/ei)^(12/19)*Log[x])/(17491854266664960*
        Sqrt[6]) + (1725165978175*(e/ei)^(10/19)*Log[x])/
       (93180557568*Sqrt[6]*ei^2) + (-14556665191/(43659000*Sqrt[6]) + 
        (13696*Sqrt[2/3]*EulerGamma)/1575 + (339253877*nu)/(415800*Sqrt[6]) - 
        (11089033*nu^2)/(41580*Sqrt[6]) - (1814807*nu^3)/(187110*Sqrt[6]) - 
        ((6848*I)/1575)*Sqrt[2/3]*Pi - (32*Sqrt[2/3]*Pi^2)/45 - 
        (22099*nu*Pi^2)/(1440*Sqrt[6]) + (13696*Sqrt[2/3]*Log[2])/525 - 
        ((128*I)/15)*Sqrt[2/3]*Pi*Log[2] + (128*Sqrt[2/3]*Log[2]^2)/15 + 
        (6848*Sqrt[2/3]*Log[x])/1575)/E^((4*I)*xi) + 
      E^((4*I)*xi)*(-14556665191/(43659000*Sqrt[6]) + 
        (13696*Sqrt[2/3]*EulerGamma)/1575 + (339253877*nu)/(415800*Sqrt[6]) - 
        (11089033*nu^2)/(41580*Sqrt[6]) - (1814807*nu^3)/(187110*Sqrt[6]) + 
        ((6848*I)/1575)*Sqrt[2/3]*Pi - (32*Sqrt[2/3]*Pi^2)/45 - 
        (22099*nu*Pi^2)/(1440*Sqrt[6]) + (13696*Sqrt[2/3]*Log[2])/1575 - 
        ((128*I)/15)*Sqrt[2/3]*Pi*Log[2] + (128*Sqrt[2/3]*Log[2]^2)/15 + 
        (13696*Sqrt[2/3]*Log[4])/1575 + ((128*I)/15)*Sqrt[2/3]*Pi*Log[4] - 
        (256*Sqrt[2/3]*Log[2]*Log[4])/15 + (128*Sqrt[2/3]*Log[4]^2)/15 + 
        (6848*Sqrt[2/3]*Log[x])/1575) + ((2193798207*Sqrt[3/2])/8624000 - 
        (8667*Sqrt[3/2]*EulerGamma)/350 + (33589273*Sqrt[3/2]*nu)/246400 - 
        (197559*Sqrt[3/2]*nu^2)/49280 + (786167*nu^3)/(98560*Sqrt[6]) + 
        ((8667*I)/700)*Sqrt[3/2]*Pi + (81*Sqrt[3/2]*Pi^2)/40 - 
        (68019*Sqrt[3/2]*nu*Pi^2)/20480 - (8667*Sqrt[3/2]*Log[2])/175 - 
        (8667*Sqrt[3/2]*Log[3])/350 + ((243*I)/10)*Sqrt[3/2]*Pi*Log[3] - 
        (243*Sqrt[3/2]*Log[3]^2)/10 - (8667*Sqrt[3/2]*Log[x])/700)/
       E^((6*I)*xi) + E^((6*I)*xi)*((2193798207*Sqrt[3/2])/8624000 - 
        (8667*Sqrt[3/2]*EulerGamma)/350 + (33589273*Sqrt[3/2]*nu)/246400 - 
        (197559*Sqrt[3/2]*nu^2)/49280 + (786167*nu^3)/(98560*Sqrt[6]) - 
        ((8667*I)/700)*Sqrt[3/2]*Pi + (81*Sqrt[3/2]*Pi^2)/40 - 
        (68019*Sqrt[3/2]*nu*Pi^2)/20480 - (8667*Sqrt[3/2]*Log[2])/350 + 
        ((243*I)/10)*Sqrt[3/2]*Pi*Log[2] - (243*Sqrt[3/2]*Log[2]^2)/10 - 
        (8667*Sqrt[3/2]*Log[6])/350 - ((243*I)/10)*Sqrt[3/2]*Pi*Log[6] + 
        (243*Sqrt[3/2]*Log[2]*Log[6])/5 - (243*Sqrt[3/2]*Log[6]^2)/10 - 
        (8667*Sqrt[3/2]*Log[x])/700) + E^((2*I)*xi)*
       (-8880421897/(139708800*Sqrt[6]) - (107*EulerGamma)/(630*Sqrt[6]) + 
        (584293211*nu)/(1330560*Sqrt[6]) - (22321997*nu^2)/(266112*Sqrt[6]) + 
        (2431991*nu^3)/(4790016*Sqrt[6]) - (((107*I)/1260)*Pi)/Sqrt[6] + 
        Pi^2/(72*Sqrt[6]) - (452435*nu*Pi^2)/(36864*Sqrt[6]) - 
        (107*Log[2])/(315*Sqrt[6]) - (107*Log[x])/(1260*Sqrt[6])) + 
      (-8880421897/(139708800*Sqrt[6]) - (107*EulerGamma)/(630*Sqrt[6]) + 
        (584293211*nu)/(1330560*Sqrt[6]) - (22321997*nu^2)/(266112*Sqrt[6]) + 
        (2431991*nu^3)/(4790016*Sqrt[6]) + (((107*I)/1260)*Pi)/Sqrt[6] + 
        Pi^2/(72*Sqrt[6]) - (452435*nu*Pi^2)/(36864*Sqrt[6]) - 
        (107*Log[2])/(315*Sqrt[6]) - (107*Log[x])/(1260*Sqrt[6]))/
       E^((2*I)*xi)) + e^5*((13507144523479631893694075*(e/ei)^(5/19))/
       (970397250382814759092224*Sqrt[6]*ei) + 
      (29564174682143923524036905*(e/ei)^(17/19))/(625604088158884240293888*
        Sqrt[6]*ei) - (12837992147916740906642114725*(e/ei)^(5/19)*ei)/
       (1574247904806214698811785216*Sqrt[6]) - 
      (4286389889972446951133903027105*(e/ei)^(17/19)*ei)/
       (1712643325008958848157876224*Sqrt[6]) + 
      (2622813997641351328755575*(e/ei)^(5/19)*nu)/(46209392875372131385344*
        Sqrt[6]*ei) - (1061576880824207320404145*(e/ei)^(17/19)*nu)/
       (2482555905392397778944*Sqrt[6]*ei) + 
      (11523513891205075869707672225*(e/ei)^(5/19)*ei*nu)/
       (155694847728087168014352384*Sqrt[6]) + 
      (474922493619190889036523627845*(e/ei)^(17/19)*ei*nu)/
       (27184814682681886478696448*Sqrt[6]) - 
      (1807698017115059572325*(e/ei)^(5/19)*nu^2)/(7052715640319311872*
        Sqrt[6]*ei) + (1984869550359423135175*(e/ei)^(17/19)*nu^2)/
       (2686748815359737856*Sqrt[6]*ei) + (236049195942007746808286825*
        (e/ei)^(5/19)*ei*nu^2)/(308918348666839619076096*Sqrt[6]) - 
      (57865619406522891920444225*(e/ei)^(17/19)*ei*nu^2)/
       (2074543245015406477312*Sqrt[6]) + (4942902128862209875*(e/ei)^(5/19)*
        nu^3)/(23988828708569088*Sqrt[6]*ei) - 
      (139602629159625205*Sqrt[3/2]*(e/ei)^(17/19)*nu^3)/
       (1288777122316288*ei) - (614213920614139221180125*(e/ei)^(5/19)*ei*
        nu^3)/(565784521367838130176*Sqrt[6]) + 
      (88505962932203086565745*Sqrt[3/2]*(e/ei)^(17/19)*ei*nu^3)/
       22797178516652818432 - (226348358667925*(e/ei)^(11/19)*Pi^2)/
       (6937197428736*Sqrt[6]*ei) + (114862685855388604825*(e/ei)^(11/19)*ei*
        Pi^2)/(4648033272411979776*Sqrt[6]) + 
      ((-1130071563*Sqrt[3/2])/27596800 + (8667*Sqrt[3/2]*EulerGamma)/4480 + 
        (127306367*Sqrt[3/2]*nu)/788480 - (21035629*nu^2)/(157696*Sqrt[6]) - 
        (1108097*nu^3)/(315392*Sqrt[6]) - ((8667*I)/8960)*Sqrt[3/2]*Pi - 
        (81*Sqrt[3/2]*Pi^2)/512 - (29889*Sqrt[3/2]*nu*Pi^2)/8192 + 
        (8667*Sqrt[3/2]*Log[2])/4480 + ((243*I)/128)*Sqrt[3/2]*Pi*Log[2] + 
        (243*Sqrt[3/2]*Log[2]^2)/128 + (8667*Sqrt[3/2]*Log[3])/4480 - 
        ((243*I)/128)*Sqrt[3/2]*Pi*Log[3] - (243*Sqrt[3/2]*Log[2]*Log[3])/
         64 + (243*Sqrt[3/2]*Log[3]^2)/128 + (8667*Sqrt[3/2]*Log[x])/8960)/
       E^((3*I)*xi) + E^((3*I)*xi)*((-1130071563*Sqrt[3/2])/27596800 + 
        (8667*Sqrt[3/2]*EulerGamma)/4480 + (127306367*Sqrt[3/2]*nu)/788480 - 
        (21035629*nu^2)/(157696*Sqrt[6]) - (1108097*nu^3)/(315392*Sqrt[6]) + 
        ((8667*I)/8960)*Sqrt[3/2]*Pi - (81*Sqrt[3/2]*Pi^2)/512 - 
        (29889*Sqrt[3/2]*nu*Pi^2)/8192 + (8667*Sqrt[3/2]*Log[2])/4480 - 
        ((243*I)/128)*Sqrt[3/2]*Pi*Log[2] + (243*Sqrt[3/2]*Log[2]^2)/128 + 
        (8667*Sqrt[3/2]*Log[3])/4480 + ((243*I)/128)*Sqrt[3/2]*Pi*Log[3] - 
        (243*Sqrt[3/2]*Log[2]*Log[3])/64 + (243*Sqrt[3/2]*Log[3]^2)/128 + 
        (8667*Sqrt[3/2]*Log[x])/8960) + E^((5*I)*xi)*
       (31961426075/(89413632*Sqrt[6]) - (334375*EulerGamma)/(8064*Sqrt[6]) + 
        (1610400775*nu)/(4257792*Sqrt[6]) - (234662075*nu^2)/
         (4257792*Sqrt[6]) + (178240625*nu^3)/(76640256*Sqrt[6]) - 
        (((334375*I)/16128)*Pi)/Sqrt[6] + (15625*Pi^2)/(4608*Sqrt[6]) - 
        (632425*nu*Pi^2)/(73728*Sqrt[6]) - (334375*Log[2])/(8064*Sqrt[6]) + 
        (((15625*I)/384)*Pi*Log[2])/Sqrt[6] - (15625*Log[2]^2)/
         (384*Sqrt[6]) - (334375*Log[5])/(8064*Sqrt[6]) - 
        (((15625*I)/384)*Pi*Log[5])/Sqrt[6] + (15625*Log[2]*Log[5])/
         (192*Sqrt[6]) - (15625*Log[5]^2)/(384*Sqrt[6]) - 
        (334375*Log[x])/(16128*Sqrt[6])) + (31961426075/(89413632*Sqrt[6]) - 
        (334375*EulerGamma)/(8064*Sqrt[6]) + (1610400775*nu)/
         (4257792*Sqrt[6]) - (234662075*nu^2)/(4257792*Sqrt[6]) + 
        (178240625*nu^3)/(76640256*Sqrt[6]) + (((334375*I)/16128)*Pi)/
         Sqrt[6] + (15625*Pi^2)/(4608*Sqrt[6]) - (632425*nu*Pi^2)/
         (73728*Sqrt[6]) - (334375*Log[2])/(8064*Sqrt[6]) - 
        (((15625*I)/384)*Pi*Log[2])/Sqrt[6] - (15625*Log[2]^2)/
         (384*Sqrt[6]) - (334375*Log[5])/(8064*Sqrt[6]) + 
        (((15625*I)/384)*Pi*Log[5])/Sqrt[6] + (15625*Log[2]*Log[5])/
         (192*Sqrt[6]) - (15625*Log[5]^2)/(384*Sqrt[6]) - 
        (334375*Log[x])/(16128*Sqrt[6]))/E^((5*I)*xi) + 
      (-110278917673/(1117670400*Sqrt[6]) - (107*EulerGamma)/
         (20160*Sqrt[6]) + (4416724007*nu)/(10644480*Sqrt[6]) - 
        (23028965*nu^2)/(304128*Sqrt[6]) + (217079*nu^3)/(5474304*Sqrt[6]) + 
        (((107*I)/40320)*Pi)/Sqrt[6] + Pi^2/(2304*Sqrt[6]) - 
        (199301*nu*Pi^2)/(18432*Sqrt[6]) - (107*Log[2])/(20160*Sqrt[6]) - 
        ((I/192)*Pi*Log[2])/Sqrt[6] - Log[2]^2/(192*Sqrt[6]) - 
        (107*Log[x])/(40320*Sqrt[6]))/E^(I*xi) + 
      E^(I*xi)*(-110278917673/(1117670400*Sqrt[6]) - (107*EulerGamma)/
         (20160*Sqrt[6]) + (4416724007*nu)/(10644480*Sqrt[6]) - 
        (23028965*nu^2)/(304128*Sqrt[6]) + (217079*nu^3)/(5474304*Sqrt[6]) - 
        (((107*I)/40320)*Pi)/Sqrt[6] + Pi^2/(2304*Sqrt[6]) - 
        (199301*nu*Pi^2)/(18432*Sqrt[6]) - (107*Log[2])/(20160*Sqrt[6]) + 
        ((I/192)*Pi*Log[2])/Sqrt[6] - Log[2]^2/(192*Sqrt[6]) - 
        (107*Log[x])/(40320*Sqrt[6]))) + 
    e^3*((137230100994397406285*(e/ei)^(5/19))/(51693865884445704192*Sqrt[6]*
        ei) + (396010521999844348295*(e/ei)^(17/19))/(27077739272804892672*
        Sqrt[6]*ei) - (130431636084252185022355*(e/ei)^(5/19)*ei)/
       (83861490773823497699328*Sqrt[6]) - 
      (57415960907850672650526095*(e/ei)^(17/19)*ei)/(74127567737576127430656*
        Sqrt[6]) - (1386113898764856753256888415*(e/ei)^(5/19)*ei^3)/
       (189753095668606236017491968*Sqrt[6]) + 
      (24804447584769354923561367384803*(e/ei)^(17/19)*ei^3)/
       (237486541067908960277892169728*Sqrt[6]) + 
      (10243476428024938685*(e/ei)^(5/19)*nu)/(615403165291020288*Sqrt[6]*
        ei) - (43187728292069772065*(e/ei)^(17/19)*nu)/
       (322354038961963008*Sqrt[6]*ei) + (288585795423000383309615*
        (e/ei)^(5/19)*ei*nu)/(26955479177300409974784*Sqrt[6]) + 
      (19391145106990286521333265*(e/ei)^(17/19)*ei*nu)/
       (3529884177979815591936*Sqrt[6]) - (7647849117267398021351618635*
        (e/ei)^(5/19)*ei^3*nu)/(144573787176080941727612928*Sqrt[6]) + 
      (2518123521468587474029368821*(e/ei)^(17/19)*ei^3*nu)/
       (19770774314677735620870144*Sqrt[6]) - 
      (509730418334933665*(e/ei)^(5/19)*nu^2)/(7326228158226432*Sqrt[6]*ei) + 
      (102829536772735225*(e/ei)^(17/19)*nu^2)/(426394231431168*Sqrt[6]*ei) + 
      (1667906671725992073235*(e/ei)^(5/19)*ei*nu^2)/(8228168247039197184*
        Sqrt[6]) - (1227857954753502232525*(e/ei)^(17/19)*ei*nu^2)/
       (134687277853320192*Sqrt[6]) + (8954655804348565229100365*
        (e/ei)^(5/19)*ei^3*nu^2)/(66196789000037061230592*Sqrt[6]) - 
      (497944012969401098696447701*(e/ei)^(17/19)*ei^3*nu^2)/
       (863009989926409094561792*Sqrt[6]) + 
      (55194563264885*(e/ei)^(5/19)*nu^3)/(958428592128*Sqrt[6]*ei) - 
      (18172682800055*(e/ei)^(17/19)*nu^3)/(167344674816*Sqrt[6]*ei) - 
      (6858575835753757915*(e/ei)^(5/19)*ei*nu^3)/(22604857821536256*
        Sqrt[6]) + (1280134112693439155*Sqrt[3/2]*(e/ei)^(17/19)*ei*nu^3)/
       986719984273408 - (7870414635436876336015*(e/ei)^(5/19)*ei^3*nu^3)/
       (121239540293108170752*Sqrt[6]) + (172029888400854161157903*Sqrt[3/2]*
        (e/ei)^(17/19)*ei^3*nu^3)/2370906565731893116928 - 
      (200300788025*(e/ei)^(11/19)*Pi^2)/(16814536704*Sqrt[6]*ei) + 
      (3504985919583025*(e/ei)^(11/19)*ei*Pi^2)/(388483056009216*Sqrt[6]) + 
      (252393266844547075175*(e/ei)^(11/19)*ei^3*Pi^2)/
       (41574075381018263552*Sqrt[6]) + E^((3*I)*xi)*
       ((29336817*Sqrt[3/2])/1724800 - (963*Sqrt[3/2]*EulerGamma)/280 + 
        (9899353*nu)/(49280*Sqrt[6]) - (129119*Sqrt[3/2]*nu^2)/9856 - 
        (77347*nu^3)/(177408*Sqrt[6]) - ((963*I)/560)*Sqrt[3/2]*Pi + 
        (9*Sqrt[3/2]*Pi^2)/32 - (1763*Sqrt[3/2]*nu*Pi^2)/1024 - 
        (963*Sqrt[3/2]*Log[2])/280 + ((27*I)/8)*Sqrt[3/2]*Pi*Log[2] - 
        (27*Sqrt[3/2]*Log[2]^2)/8 - (963*Sqrt[3/2]*Log[3])/280 - 
        ((27*I)/8)*Sqrt[3/2]*Pi*Log[3] + (27*Sqrt[3/2]*Log[2]*Log[3])/4 - 
        (27*Sqrt[3/2]*Log[3]^2)/8 - (963*Sqrt[3/2]*Log[x])/560) + 
      ((29336817*Sqrt[3/2])/1724800 - (963*Sqrt[3/2]*EulerGamma)/280 + 
        (9899353*nu)/(49280*Sqrt[6]) - (129119*Sqrt[3/2]*nu^2)/9856 - 
        (77347*nu^3)/(177408*Sqrt[6]) + ((963*I)/560)*Sqrt[3/2]*Pi + 
        (9*Sqrt[3/2]*Pi^2)/32 - (1763*Sqrt[3/2]*nu*Pi^2)/1024 - 
        (963*Sqrt[3/2]*Log[2])/280 - ((27*I)/8)*Sqrt[3/2]*Pi*Log[2] - 
        (27*Sqrt[3/2]*Log[2]^2)/8 - (963*Sqrt[3/2]*Log[3])/280 + 
        ((27*I)/8)*Sqrt[3/2]*Pi*Log[3] + (27*Sqrt[3/2]*Log[2]*Log[3])/4 - 
        (27*Sqrt[3/2]*Log[3]^2)/8 - (963*Sqrt[3/2]*Log[x])/560)/
       E^((3*I)*xi) + E^(I*xi)*(-1456578857/(46569600*Sqrt[6]) + 
        (107*EulerGamma)/(840*Sqrt[6]) + (88903663*nu)/(443520*Sqrt[6]) - 
        (3314083*nu^2)/(88704*Sqrt[6]) - (334109*nu^3)/(1596672*Sqrt[6]) + 
        (((107*I)/1680)*Pi)/Sqrt[6] - Pi^2/(96*Sqrt[6]) - 
        (18409*nu*Pi^2)/(3072*Sqrt[6]) + (107*Log[2])/(840*Sqrt[6]) - 
        ((I/8)*Pi*Log[2])/Sqrt[6] + Log[2]^2/(8*Sqrt[6]) + 
        (107*Log[x])/(1680*Sqrt[6])) + (-1456578857/(46569600*Sqrt[6]) + 
        (107*EulerGamma)/(840*Sqrt[6]) + (88903663*nu)/(443520*Sqrt[6]) - 
        (3314083*nu^2)/(88704*Sqrt[6]) - (334109*nu^3)/(1596672*Sqrt[6]) - 
        (((107*I)/1680)*Pi)/Sqrt[6] - Pi^2/(96*Sqrt[6]) - 
        (18409*nu*Pi^2)/(3072*Sqrt[6]) + (107*Log[2])/(840*Sqrt[6]) + 
        ((I/8)*Pi*Log[2])/Sqrt[6] + Log[2]^2/(8*Sqrt[6]) + 
        (107*Log[x])/(1680*Sqrt[6]))/E^(I*xi)))
Hlme6[3, 3] = Sqrt[x]*(((-3*I)/4)*Sqrt[15/14]*\[CapitalDelta] + 
    e*((((-5*I)/4)*Sqrt[5/42]*\[CapitalDelta])/E^(I*xi) - 
      ((5*I)/4)*Sqrt[15/14]*E^(I*xi)*\[CapitalDelta]) + 
    e^2*((I/4)*Sqrt[15/14]*\[CapitalDelta] - 
      (((23*I)/16)*Sqrt[5/42]*\[CapitalDelta])/E^((2*I)*xi) - 
      ((95*I)/16)*Sqrt[5/42]*E^((2*I)*xi)*\[CapitalDelta]) + 
    e^3*(((I/32)*Sqrt[35/6]*\[CapitalDelta])/E^(I*xi) + 
      ((85*I)/32)*Sqrt[5/42]*E^(I*xi)*\[CapitalDelta] - 
      (((19*I)/32)*Sqrt[15/14]*\[CapitalDelta])/E^((3*I)*xi) - 
      ((97*I)/32)*Sqrt[15/14]*E^((3*I)*xi)*\[CapitalDelta]) + 
    e^4*((I/16)*Sqrt[15/14]*\[CapitalDelta] + 
      (((5*I)/32)*Sqrt[15/14]*\[CapitalDelta])/E^((2*I)*xi) + 
      ((589*I)/96)*Sqrt[5/42]*E^((2*I)*xi)*\[CapitalDelta] - 
      (((437*I)/192)*Sqrt[5/42]*\[CapitalDelta])/E^((4*I)*xi) - 
      ((871*I)/64)*Sqrt[5/42]*E^((4*I)*xi)*\[CapitalDelta]) + 
    e^5*((((55*I)/768)*Sqrt[5/42]*\[CapitalDelta])/E^(I*xi) - 
      ((155*I)/768)*Sqrt[5/42]*E^(I*xi)*\[CapitalDelta] + 
      (((165*I)/512)*Sqrt[15/14]*\[CapitalDelta])/E^((3*I)*xi) + 
      ((2055*I)/512)*Sqrt[15/14]*E^((3*I)*xi)*\[CapitalDelta] - 
      (((4541*I)/1536)*Sqrt[5/42]*\[CapitalDelta])/E^((5*I)*xi) - 
      ((30791*I)/1536)*Sqrt[5/42]*E^((5*I)*xi)*\[CapitalDelta]) + 
    e^6*((I/32)*Sqrt[15/14]*\[CapitalDelta] - 
      (((11*I)/768)*Sqrt[5/42]*\[CapitalDelta])/E^((2*I)*xi) - 
      ((173*I)/768)*Sqrt[35/6]*E^((2*I)*xi)*\[CapitalDelta] + 
      (((341*I)/192)*Sqrt[5/42]*\[CapitalDelta])/E^((4*I)*xi) + 
      ((4181*I)/192)*Sqrt[5/42]*E^((4*I)*xi)*\[CapitalDelta] - 
      (((331*I)/256)*Sqrt[15/14]*\[CapitalDelta])/E^((6*I)*xi) - 
      ((2491*I)/256)*Sqrt[15/14]*E^((6*I)*xi)*\[CapitalDelta])) + 
  x^(3/2)*((3*I)*Sqrt[15/14]*\[CapitalDelta] - ((3*I)/2)*Sqrt[15/14]*nu*
     \[CapitalDelta] + e*((((331*I)/36)*Sqrt[5/42]*\[CapitalDelta] - 
        ((295*I)/72)*Sqrt[5/42]*nu*\[CapitalDelta])/E^(I*xi) + 
      E^(I*xi)*(((341*I)/36)*Sqrt[5/42]*\[CapitalDelta] - 
        ((521*I)/72)*Sqrt[5/42]*nu*\[CapitalDelta])) + 
    e^2*(((545*I)/48)*Sqrt[5/42]*\[CapitalDelta] - ((107*I)/24)*Sqrt[5/42]*nu*
       \[CapitalDelta] + (((3625*I)/288)*Sqrt[5/42]*\[CapitalDelta] - 
        ((43*I)/9)*Sqrt[5/42]*nu*\[CapitalDelta])/E^((2*I)*xi) + 
      E^((2*I)*xi)*(((2489*I)/288)*Sqrt[5/42]*\[CapitalDelta] - 
        ((787*I)/72)*Sqrt[5/42]*nu*\[CapitalDelta])) + 
    e^5*(E^((3*I)*xi)*(((73649*I)/1536)*Sqrt[5/42]*\[CapitalDelta] - 
        ((8111*I)/3072)*Sqrt[5/42]*nu*\[CapitalDelta]) + 
      (((53161*I)/6912)*Sqrt[5/42]*\[CapitalDelta] - ((53215*I)/13824)*
         Sqrt[5/42]*nu*\[CapitalDelta])/E^(I*xi) + 
      (((4175*I)/1536)*Sqrt[5/42]*\[CapitalDelta] - ((13553*I)/3072)*
         Sqrt[5/42]*nu*\[CapitalDelta])/E^((3*I)*xi) + 
      (((481925*I)/13824)*Sqrt[5/42]*\[CapitalDelta] - 
        ((235019*I)/27648)*Sqrt[5/42]*nu*\[CapitalDelta])/E^((5*I)*xi) + 
      E^((5*I)*xi)*(((-218165*I)/13824)*Sqrt[5/42]*\[CapitalDelta] - 
        ((872149*I)/27648)*Sqrt[5/42]*nu*\[CapitalDelta]) + 
      E^(I*xi)*(((58319*I)/6912)*Sqrt[5/42]*\[CapitalDelta] - 
        ((7511*I)/13824)*Sqrt[35/6]*nu*\[CapitalDelta])) + 
    e^4*(((901*I)/96)*Sqrt[5/42]*\[CapitalDelta] - ((7*I)/12)*Sqrt[35/6]*nu*
       \[CapitalDelta] + (((10399*I)/1728)*Sqrt[5/42]*\[CapitalDelta] - 
        ((3601*I)/864)*Sqrt[5/42]*nu*\[CapitalDelta])/E^((2*I)*xi) + 
      E^((2*I)*xi)*(((48815*I)/1728)*Sqrt[5/42]*\[CapitalDelta] - 
        ((3701*I)/864)*Sqrt[5/42]*nu*\[CapitalDelta]) + 
      E^((4*I)*xi)*(((-419*I)/216)*Sqrt[5/42]*\[CapitalDelta] - 
        ((19457*I)/864)*Sqrt[5/42]*nu*\[CapitalDelta]) + 
      (((2677*I)/108)*Sqrt[5/42]*\[CapitalDelta] - ((865*I)/864)*Sqrt[35/6]*
         nu*\[CapitalDelta])/E^((4*I)*xi)) + 
    e^3*((((545*I)/72)*Sqrt[5/42]*\[CapitalDelta] - ((2333*I)/576)*Sqrt[5/42]*
         nu*\[CapitalDelta])/E^(I*xi) + 
      E^(I*xi)*(((1249*I)/72)*Sqrt[5/42]*\[CapitalDelta] - 
        ((2683*I)/576)*Sqrt[5/42]*nu*\[CapitalDelta]) + 
      (((47*I)/8)*Sqrt[15/14]*\[CapitalDelta] - ((123*I)/64)*Sqrt[15/14]*nu*
         \[CapitalDelta])/E^((3*I)*xi) + E^((3*I)*xi)*
       (((43*I)/8)*Sqrt[5/42]*\[CapitalDelta] - ((145*I)/64)*Sqrt[35/6]*nu*
         \[CapitalDelta])) + e^6*(((1691*I)/192)*Sqrt[5/42]*\[CapitalDelta] - 
      ((95*I)/24)*Sqrt[5/42]*nu*\[CapitalDelta] + 
      E^((4*I)*xi)*((((2862001*I)/6912)*\[CapitalDelta])/Sqrt[210] + 
        ((3685*I)/3456)*Sqrt[5/42]*nu*\[CapitalDelta]) + 
      E^((2*I)*xi)*(((47035*I)/13824)*Sqrt[5/42]*\[CapitalDelta] - 
        ((11591*I)/3456)*Sqrt[5/42]*nu*\[CapitalDelta]) + 
      (((15221*I)/13824)*Sqrt[35/6]*\[CapitalDelta] - 
        ((6365*I)/1728)*Sqrt[5/42]*nu*\[CapitalDelta])/E^((2*I)*xi) + 
      ((((125369*I)/512)*\[CapitalDelta])/Sqrt[210] - ((655*I)/64)*Sqrt[5/42]*
         nu*\[CapitalDelta])/E^((6*I)*xi) + 
      ((((-131839*I)/6912)*\[CapitalDelta])/Sqrt[210] - 
        (((83219*I)/3456)*nu*\[CapitalDelta])/Sqrt[210])/E^((4*I)*xi) + 
      E^((6*I)*xi)*((((-102191*I)/512)*\[CapitalDelta])/Sqrt[210] - 
        (((28013*I)/128)*nu*\[CapitalDelta])/Sqrt[210]))) + 
  x^(5/2)*(((-369*I)/88)*Sqrt[3/70]*\[CapitalDelta] + 
    ((919*I)/22)*Sqrt[3/70]*nu*\[CapitalDelta] - ((887*I)/88)*Sqrt[3/70]*nu^2*
     \[CapitalDelta] + 
    e*(E^(I*xi)*(((137*I)/11)*Sqrt[10/21]*\[CapitalDelta] + 
        ((299059*I)/9504)*Sqrt[5/42]*nu*\[CapitalDelta] - 
        ((84509*I)/9504)*Sqrt[5/42]*nu^2*\[CapitalDelta]) + 
      (((4039*I)/792)*Sqrt[7/30]*\[CapitalDelta] + 
        (((1641001*I)/9504)*nu*\[CapitalDelta])/Sqrt[210] - 
        ((28121*I)/9504)*Sqrt[7/30]*nu^2*\[CapitalDelta])/E^(I*xi)) + 
    e^3*((((18017*I)/704)*Sqrt[5/42]*\[CapitalDelta] + ((5493337*I)/76032)*
         Sqrt[5/42]*nu*\[CapitalDelta] - ((175103*I)/76032)*Sqrt[5/42]*nu^2*
         \[CapitalDelta])/E^(I*xi) + E^(I*xi)*
       (((5615*I)/99)*Sqrt[5/42]*\[CapitalDelta] + ((6003983*I)/76032)*
         Sqrt[5/42]*nu*\[CapitalDelta] - ((320449*I)/76032)*Sqrt[5/42]*nu^2*
         \[CapitalDelta]) + (((1697*I)/33)*Sqrt[7/30]*\[CapitalDelta] + 
        (((2756689*I)/8448)*nu*\[CapitalDelta])/Sqrt[210] + 
        (((374497*I)/8448)*nu^2*\[CapitalDelta])/Sqrt[210])/E^((3*I)*xi) + 
      E^((3*I)*xi)*((((756179*I)/704)*\[CapitalDelta])/Sqrt[210] - 
        (((603737*I)/8448)*nu*\[CapitalDelta])/Sqrt[210] - 
        (((460321*I)/8448)*nu^2*\[CapitalDelta])/Sqrt[210])) + 
    e^2*((((3853*I)/22)*\[CapitalDelta])/Sqrt[210] + 
      ((62443*I)/1584)*Sqrt[7/30]*nu*\[CapitalDelta] - 
      (((15901*I)/792)*nu^2*\[CapitalDelta])/Sqrt[210] + 
      ((((494203*I)/3168)*\[CapitalDelta])/Sqrt[210] + 
        (((69757*I)/297)*nu*\[CapitalDelta])/Sqrt[210] - 
        (((4093*I)/9504)*nu^2*\[CapitalDelta])/Sqrt[210])/E^((2*I)*xi) + 
      E^((2*I)*xi)*((((465821*I)/1056)*\[CapitalDelta])/Sqrt[210] + 
        (((547607*I)/4752)*nu*\[CapitalDelta])/Sqrt[210] - 
        (((520313*I)/9504)*nu^2*\[CapitalDelta])/Sqrt[210])) + 
    e^4*((((2195267*I)/8448)*\[CapitalDelta])/Sqrt[210] + 
      (((6000023*I)/12672)*nu*\[CapitalDelta])/Sqrt[210] - 
      (((3083*I)/396)*nu^2*\[CapitalDelta])/Sqrt[210] + 
      E^((4*I)*xi)*((((37915721*I)/16896)*\[CapitalDelta])/Sqrt[210] - 
        (((118748369*I)/228096)*nu*\[CapitalDelta])/Sqrt[210] - 
        ((506563*I)/114048)*Sqrt[7/30]*nu^2*\[CapitalDelta]) + 
      ((((179357*I)/1152)*\[CapitalDelta])/Sqrt[210] + 
        (((2153689*I)/5184)*nu*\[CapitalDelta])/Sqrt[210] - 
        (((73133*I)/5184)*nu^2*\[CapitalDelta])/Sqrt[210])/E^((2*I)*xi) + 
      E^((2*I)*xi)*((((9818213*I)/38016)*\[CapitalDelta])/Sqrt[210] + 
        (((36853477*I)/57024)*nu*\[CapitalDelta])/Sqrt[210] - 
        (((1715459*I)/57024)*nu^2*\[CapitalDelta])/Sqrt[210]) + 
      ((((105237553*I)/152064)*\[CapitalDelta])/Sqrt[210] + 
        (((105151787*I)/228096)*nu*\[CapitalDelta])/Sqrt[210] + 
        (((14944483*I)/114048)*nu^2*\[CapitalDelta])/Sqrt[210])/
       E^((4*I)*xi)) + 
    e^5*(((((10677659*I)/50688)*\[CapitalDelta])/Sqrt[210] + 
        (((1026693709*I)/1824768)*nu*\[CapitalDelta])/Sqrt[210] - 
        ((104669*I)/1824768)*Sqrt[7/30]*nu^2*\[CapitalDelta])/E^(I*xi) + 
      E^(I*xi)*((((12115207*I)/38016)*\[CapitalDelta])/Sqrt[210] + 
        (((1075891451*I)/1824768)*nu*\[CapitalDelta])/Sqrt[210] - 
        ((1034851*I)/1824768)*Sqrt[7/30]*nu^2*\[CapitalDelta]) + 
      E^((5*I)*xi)*((((217898869*I)/50688)*\[CapitalDelta])/Sqrt[210] - 
        (((5199621737*I)/3649536)*nu*\[CapitalDelta])/Sqrt[210] + 
        ((19486897*I)/3649536)*Sqrt[7/30]*nu^2*\[CapitalDelta]) + 
      ((((183031*I)/1536)*\[CapitalDelta])/Sqrt[210] + 
        (((16901569*I)/36864)*nu*\[CapitalDelta])/Sqrt[210] - 
        (((1765343*I)/36864)*nu^2*\[CapitalDelta])/Sqrt[210])/E^((3*I)*xi) + 
      E^((3*I)*xi)*(((-254669*I)/11264)*Sqrt[7/30]*\[CapitalDelta] + 
        (((484531037*I)/405504)*nu*\[CapitalDelta])/Sqrt[210] - 
        (((27342379*I)/405504)*nu^2*\[CapitalDelta])/Sqrt[210]) + 
      ((((370367719*I)/304128)*\[CapitalDelta])/Sqrt[210] + 
        (((2412629873*I)/3649536)*nu*\[CapitalDelta])/Sqrt[210] + 
        (((1047029609*I)/3649536)*nu^2*\[CapitalDelta])/Sqrt[210])/
       E^((5*I)*xi)) + e^6*((((2929327*I)/8448)*\[CapitalDelta])/Sqrt[210] + 
      ((1205789*I)/12672)*Sqrt[7/30]*nu*\[CapitalDelta] + 
      (((5773*I)/1584)*nu^2*\[CapitalDelta])/Sqrt[210] + 
      ((((-343729*I)/5632)*\[CapitalDelta])/Sqrt[210] + 
        ((204847*I)/891)*Sqrt[2/105]*nu*\[CapitalDelta] - 
        ((865033*I)/28512)*Sqrt[5/42]*nu^2*\[CapitalDelta])/E^((4*I)*xi) + 
      E^((2*I)*xi)*((((25746073*I)/67584)*\[CapitalDelta])/Sqrt[210] + 
        (((636900463*I)/912384)*nu*\[CapitalDelta])/Sqrt[210] + 
        ((644201*I)/456192)*Sqrt[7/30]*nu^2*\[CapitalDelta]) + 
      E^((4*I)*xi)*((((-1113259727*I)/760320)*\[CapitalDelta])/Sqrt[210] + 
        (((168740267*I)/71280)*nu*\[CapitalDelta])/Sqrt[210] - 
        ((3523589*I)/142560)*Sqrt[7/30]*nu^2*\[CapitalDelta]) + 
      ((((164121961*I)/608256)*\[CapitalDelta])/Sqrt[210] + 
        (((567017279*I)/912384)*nu*\[CapitalDelta])/Sqrt[210] + 
        (((4774411*I)/456192)*nu^2*\[CapitalDelta])/Sqrt[210])/E^((2*I)*xi) + 
      E^((6*I)*xi)*(((58428511*I)/22528)*Sqrt[3/70]*\[CapitalDelta] - 
        ((20891525*I)/33792)*Sqrt[5/42]*nu*\[CapitalDelta] + 
        (((1057079*I)/5632)*nu^2*\[CapitalDelta])/Sqrt[210]) + 
      ((((687043067*I)/337920)*\[CapitalDelta])/Sqrt[210] + 
        (((162272371*I)/168960)*nu*\[CapitalDelta])/Sqrt[210] + 
        (((46811069*I)/84480)*nu^2*\[CapitalDelta])/Sqrt[210])/
       E^((6*I)*xi))) + 
  x^2*(chiacl*((3*Sqrt[15/14])/2 - (57*Sqrt[15/14]*nu)/8) + 
    chiscl*delta*((3*Sqrt[15/14])/2 - (15*Sqrt[15/14]*nu)/8) - 
    (9*Sqrt[21/10]*\[CapitalDelta])/4 - ((9*I)/4)*Sqrt[15/14]*Pi*
     \[CapitalDelta] - (9*Sqrt[15/14]*\[CapitalDelta]*Log[2])/2 + 
    (9*Sqrt[15/14]*\[CapitalDelta]*Log[3])/2 + 
    e*((chiacl*((5*Sqrt[35/6])/4 - (109*Sqrt[15/14]*nu)/8) + 
        chiscl*delta*((5*Sqrt[35/6])/4 - (15*Sqrt[15/14]*nu)/8) - 
        (47*Sqrt[7/30]*\[CapitalDelta])/4 - ((47*I)/4)*Sqrt[5/42]*Pi*
         \[CapitalDelta] + (209*Sqrt[5/42]*\[CapitalDelta]*Log[2])/2 - 
        (27*Sqrt[15/14]*\[CapitalDelta]*Log[3])/2)/E^(I*xi) + 
      E^(I*xi)*(chiacl*((15*Sqrt[15/14])/4 - (139*Sqrt[15/14]*nu)/8) + 
        chiscl*delta*((15*Sqrt[15/14])/4 - (33*Sqrt[15/14]*nu)/8) - 
        (19*Sqrt[21/10]*\[CapitalDelta])/4 - ((19*I)/4)*Sqrt[15/14]*Pi*
         \[CapitalDelta] - (27*Sqrt[15/14]*\[CapitalDelta]*Log[2])/2 + 
        (27*Sqrt[15/14]*\[CapitalDelta]*Log[3])/2)) + 
    e^2*(chiacl*(3*Sqrt[15/14] - (113*Sqrt[15/14]*nu)/8) + 
      chiscl*delta*(3*Sqrt[15/14] - (23*Sqrt[15/14]*nu)/8) - 
      (17*Sqrt[21/10]*\[CapitalDelta])/4 - ((17*I)/4)*Sqrt[15/14]*Pi*
       \[CapitalDelta] + (263*Sqrt[15/14]*\[CapitalDelta]*Log[2])/2 - 
      (135*Sqrt[15/14]*\[CapitalDelta]*Log[3])/2 + 
      E^((2*I)*xi)*(chiscl*delta*((173*Sqrt[5/42])/8 - (359*Sqrt[5/42]*nu)/
           16) + chiacl*((173*Sqrt[5/42])/8 - (227*Sqrt[35/6]*nu)/16) - 
        (41*Sqrt[35/6]*\[CapitalDelta])/8 - ((205*I)/8)*Sqrt[5/42]*Pi*
         \[CapitalDelta] - (349*Sqrt[5/42]*\[CapitalDelta]*Log[2])/4 + 
        (459*Sqrt[15/14]*\[CapitalDelta]*Log[3])/16) + 
      (chiacl*((33*Sqrt[15/14])/8 - (947*Sqrt[5/42]*nu)/16) + 
        chiscl*delta*((33*Sqrt[15/14])/8 - (97*Sqrt[5/42]*nu)/16) - 
        (31*Sqrt[35/6]*\[CapitalDelta])/8 - ((155*I)/8)*Sqrt[5/42]*Pi*
         \[CapitalDelta] - (1691*Sqrt[5/42]*\[CapitalDelta]*Log[2])/4 + 
        (27*Sqrt[105/2]*\[CapitalDelta]*Log[3])/16 + 
        (3125*Sqrt[5/42]*\[CapitalDelta]*Log[5])/16)/E^((2*I)*xi)) + 
    e^3*(E^(I*xi)*(chiacl*((311*Sqrt[5/42])/32 - (2939*Sqrt[5/42]*nu)/64) + 
        chiscl*delta*((311*Sqrt[5/42])/32 - (29*Sqrt[105/2]*nu)/64) - 
        (451*Sqrt[7/30]*\[CapitalDelta])/32 - ((451*I)/32)*Sqrt[5/42]*Pi*
         \[CapitalDelta] + (4895*Sqrt[15/14]*\[CapitalDelta]*Log[2])/16 - 
        (675*Sqrt[15/14]*\[CapitalDelta]*Log[3])/4) + 
      E^((3*I)*xi)*(chiscl*delta*((397*Sqrt[15/14])/32 - (795*Sqrt[15/14]*nu)/
           64) + chiacl*((397*Sqrt[15/14])/32 - (519*Sqrt[105/2]*nu)/64) - 
        (457*Sqrt[21/10]*\[CapitalDelta])/32 - (269*nu*\[CapitalDelta])/
         (648*Sqrt[210]) - ((457*I)/32)*Sqrt[15/14]*Pi*\[CapitalDelta] - 
        (865*Sqrt[15/14]*\[CapitalDelta]*Log[2])/16 + 
        (423*Sqrt[15/14]*\[CapitalDelta]*Log[3])/8) + 
      (chiacl*((187*Sqrt[15/14])/32 - (1823*Sqrt[15/14]*nu)/64) + 
        chiscl*delta*((187*Sqrt[15/14])/32 - (141*Sqrt[15/14]*nu)/64) - 
        (327*Sqrt[21/10]*\[CapitalDelta])/32 - ((327*I)/32)*Sqrt[15/14]*Pi*
         \[CapitalDelta] + (4057*Sqrt[15/14]*\[CapitalDelta]*Log[2])/16 + 
        (639*Sqrt[15/14]*\[CapitalDelta]*Log[3])/4 - 
        (3125*Sqrt[15/14]*\[CapitalDelta]*Log[5])/16)/E^((3*I)*xi) + 
      (chiacl*((401*Sqrt[5/42])/32 - (1223*Sqrt[15/14]*nu)/64) + 
        chiscl*delta*((401*Sqrt[5/42])/32 - (205*Sqrt[15/14]*nu)/64) - 
        (461*Sqrt[7/30]*\[CapitalDelta])/32 - ((461*I)/32)*Sqrt[5/42]*Pi*
         \[CapitalDelta] - (29125*Sqrt[5/42]*\[CapitalDelta]*Log[2])/16 + 
        (135*Sqrt[105/2]*\[CapitalDelta]*Log[3])/8 + 
        (3125*Sqrt[15/14]*\[CapitalDelta]*Log[5])/16)/E^(I*xi)) + 
    e^4*(chiacl*((65*Sqrt[15/14])/16 - (1217*Sqrt[15/14]*nu)/64) + 
      chiscl*delta*((65*Sqrt[15/14])/16 - (33*Sqrt[105/2]*nu)/64) - 
      (177*Sqrt[21/10]*\[CapitalDelta])/32 - ((177*I)/32)*Sqrt[15/14]*Pi*
       \[CapitalDelta] - (24097*Sqrt[15/14]*\[CapitalDelta]*Log[2])/16 + 
      (23679*Sqrt[15/14]*\[CapitalDelta]*Log[3])/64 + 
      E^((2*I)*xi)*(chiacl*((361*Sqrt[5/42])/48 - (577*Sqrt[5/42]*nu)/16) + 
        chiscl*delta*((361*Sqrt[5/42])/48 - (125*Sqrt[5/42]*nu)/16) - 
        (287*Sqrt[7/30]*\[CapitalDelta])/24 + (269*nu*\[CapitalDelta])/
         (216*Sqrt[210]) - ((41*I)/24)*Sqrt[35/6]*Pi*\[CapitalDelta] + 
        (21361*Sqrt[5/42]*\[CapitalDelta]*Log[2])/12 - 
        (10845*Sqrt[15/14]*\[CapitalDelta]*Log[3])/32) + 
      E^((4*I)*xi)*(chiacl*((1943*Sqrt[5/42])/32 - (35485*Sqrt[5/42]*nu)/
           128) + chiscl*delta*((1943*Sqrt[5/42])/32 - (7579*Sqrt[5/42]*nu)/
           128) - (4397*Sqrt[7/30]*\[CapitalDelta])/64 - 
        (269*nu*\[CapitalDelta])/(216*Sqrt[210]) - ((2509*I)/256)*Sqrt[35/6]*
         Pi*\[CapitalDelta] - (8909*Sqrt[5/42]*\[CapitalDelta]*Log[2])/32 + 
        (23103*Sqrt[15/14]*\[CapitalDelta]*Log[3])/256) + 
      (53125*Sqrt[15/14]*\[CapitalDelta]*Log[5])/128 + 
      (chiscl*delta*((71*Sqrt[15/14])/16 - (43*Sqrt[5/42]*nu)/4) + 
        chiacl*((71*Sqrt[15/14])/16 - (23*Sqrt[105/2]*nu)/8) - 
        (19*Sqrt[21/10]*\[CapitalDelta])/4 - ((19*I)/4)*Sqrt[15/14]*Pi*
         \[CapitalDelta] + (411*Sqrt[105/2]*\[CapitalDelta]*Log[2])/2 + 
        (13005*Sqrt[15/14]*\[CapitalDelta]*Log[3])/32 - 
        (28125*Sqrt[15/14]*\[CapitalDelta]*Log[5])/32)/E^((2*I)*xi) + 
      (chiscl*delta*((2377*Sqrt[5/42])/96 - (899*Sqrt[5/42]*nu)/128) + 
        chiacl*((2377*Sqrt[5/42])/96 - (2243*Sqrt[35/6]*nu)/128) - 
        (9071*Sqrt[7/30]*\[CapitalDelta])/192 - ((9071*I)/192)*Sqrt[5/42]*Pi*
         \[CapitalDelta] - (22169*Sqrt[35/6]*\[CapitalDelta]*Log[2])/96 - 
        (124461*Sqrt[15/14]*\[CapitalDelta]*Log[3])/256 + 
        (3125*Sqrt[105/2]*\[CapitalDelta]*Log[5])/128 + 
        (117649*Sqrt[35/6]*\[CapitalDelta]*Log[7])/768)/E^((4*I)*xi)) + 
    e^5*(E^((3*I)*xi)*(chiscl*delta*((-293*Sqrt[15/14])/512 - 
          (5*Sqrt[15/14]*nu)/1024) + chiacl*((-293*Sqrt[15/14])/512 + 
          (1889*Sqrt[15/14]*nu)/1024) - (91*Sqrt[105/2]*\[CapitalDelta])/
         512 + (911*Sqrt[7/30]*nu*\[CapitalDelta])/2592 - 
        ((505*I)/512)*Sqrt[15/14]*Pi*\[CapitalDelta] + 
        (805547*Sqrt[5/42]*\[CapitalDelta]*Log[2])/256 - 
        (9801*Sqrt[15/14]*\[CapitalDelta]*Log[3])/16) + 
      E^((5*I)*xi)*(chiscl*delta*((147265*Sqrt[5/42])/1536 - 
          (281215*Sqrt[5/42]*nu)/3072) + chiacl*((147265*Sqrt[5/42])/1536 - 
          (191827*Sqrt[35/6]*nu)/3072) - (164669*Sqrt[7/30]*\[CapitalDelta])/
         1536 - (4573*nu*\[CapitalDelta])/(1728*Sqrt[210]) - 
        (((819431*I)/1536)*Pi*\[CapitalDelta])/Sqrt[210] - 
        (83173*Sqrt[7/30]*\[CapitalDelta]*Log[2])/256 + 
        (3357*Sqrt[21/10]*\[CapitalDelta]*Log[3])/32) + 
      E^(I*xi)*(chiscl*delta*((1121*Sqrt[15/14])/256 - (18119*Sqrt[5/42]*nu)/
           1536) + chiacl*((1121*Sqrt[15/14])/256 - (13531*Sqrt[35/6]*nu)/
           1536) - (2801*Sqrt[35/6]*\[CapitalDelta])/768 - 
        (269*Sqrt[7/30]*nu*\[CapitalDelta])/1728 - ((14005*I)/768)*Sqrt[5/42]*
         Pi*\[CapitalDelta] - (1163951*Sqrt[5/42]*\[CapitalDelta]*Log[2])/
         128 + (105669*Sqrt[15/14]*\[CapitalDelta]*Log[3])/128 + 
        (146875*Sqrt[5/42]*\[CapitalDelta]*Log[5])/64) + 
      (chiacl*((12055*Sqrt[5/42])/768 - (110395*Sqrt[5/42]*nu)/1536) + 
        chiscl*delta*((12055*Sqrt[5/42])/768 - (18073*Sqrt[5/42]*nu)/1536) - 
        (2791*Sqrt[35/6]*\[CapitalDelta])/768 - ((13955*I)/768)*Sqrt[5/42]*Pi*
         \[CapitalDelta] + (4601693*Sqrt[5/42]*\[CapitalDelta]*Log[2])/384 + 
        (84519*Sqrt[15/14]*\[CapitalDelta]*Log[3])/128 - 
        (34375*Sqrt[15/14]*\[CapitalDelta]*Log[5])/16)/E^(I*xi) + 
      (chiacl*((17845*Sqrt[5/42])/512 - (538099*Sqrt[5/42]*nu)/3072) + 
        chiscl*delta*((17845*Sqrt[5/42])/512 - (3095*Sqrt[35/6]*nu)/3072) - 
        (109819*Sqrt[7/30]*\[CapitalDelta])/1536 - ((109819*I)/1536)*
         Sqrt[5/42]*Pi*\[CapitalDelta] + (29496409*\[CapitalDelta]*Log[2])/
         (768*Sqrt[210]) + (68031*Sqrt[3/70]*\[CapitalDelta]*Log[3])/32 - 
        (3125*Sqrt[5/42]*\[CapitalDelta]*Log[5])/32 - 
        (117649*Sqrt[35/6]*\[CapitalDelta]*Log[7])/256)/E^((5*I)*xi) + 
      (chiscl*delta*((2245*Sqrt[15/14])/512 - (4379*Sqrt[15/14]*nu)/1024) + 
        chiacl*((2245*Sqrt[15/14])/512 - (2815*Sqrt[105/2]*nu)/1024) - 
        (349*Sqrt[105/2]*\[CapitalDelta])/512 - ((1745*I)/512)*Sqrt[15/14]*Pi*
         \[CapitalDelta] - (2156795*Sqrt[5/42]*\[CapitalDelta]*Log[2])/256 - 
        (69579*Sqrt[15/14]*\[CapitalDelta]*Log[3])/32 + 
        (90625*Sqrt[15/14]*\[CapitalDelta]*Log[5])/64 + 
        (117649*Sqrt[35/6]*\[CapitalDelta]*Log[7])/256)/E^((3*I)*xi)) + 
    e^6*(chiacl*((79*Sqrt[15/14])/16 - (737*Sqrt[15/14]*nu)/32) + 
      chiscl*delta*((79*Sqrt[15/14])/16 - (135*Sqrt[15/14]*nu)/32) - 
      (21*Sqrt[105/2]*\[CapitalDelta])/16 + (269*nu*\[CapitalDelta])/
       (1296*Sqrt[210]) - ((15*I)/16)*Sqrt[105/2]*Pi*\[CapitalDelta] + 
      (204677*Sqrt[5/42]*\[CapitalDelta]*Log[2])/8 + 
      (531*Sqrt[105/2]*\[CapitalDelta]*Log[3])/4 + 
      E^((4*I)*xi)*(chiscl*delta*((-2269*Sqrt[5/42])/96 + 
          (57*Sqrt[105/2]*nu)/64) + chiacl*((-2269*Sqrt[5/42])/96 + 
          (100301*nu)/(192*Sqrt[210])) + (9541*Sqrt[7/30]*\[CapitalDelta])/
         480 + (1229*nu*\[CapitalDelta])/(288*Sqrt[210]) + 
        (((17659*I)/192)*Pi*\[CapitalDelta])/Sqrt[210] + 
        (1263049*\[CapitalDelta]*Log[2])/(48*Sqrt[210]) - 
        (166653*Sqrt[3/70]*\[CapitalDelta]*Log[3])/32) + 
      E^((6*I)*xi)*(chiacl*((6317*Sqrt[15/14])/128 - (20549*Sqrt[21/10]*nu)/
           128) + chiscl*delta*((6317*Sqrt[15/14])/128 - 
          (4233*Sqrt[21/10]*nu)/128) - (17503*Sqrt[21/10]*\[CapitalDelta])/
         320 - (12643*nu*\[CapitalDelta])/(2592*Sqrt[210]) - 
        (((831779*I)/1024)*Pi*\[CapitalDelta])/Sqrt[210] - 
        (115069*\[CapitalDelta]*Log[2])/(32*Sqrt[210]) + 
        (37053*Sqrt[3/70]*\[CapitalDelta]*Log[3])/32) - 
      (821875*Sqrt[5/42]*\[CapitalDelta]*Log[5])/64 + 
      E^((2*I)*xi)*(chiscl*delta*((841*Sqrt[35/6])/384 - (583*Sqrt[15/14]*nu)/
           128) + chiacl*((841*Sqrt[35/6])/384 - (1307*Sqrt[35/6]*nu)/128) - 
        (3899*Sqrt[7/30]*\[CapitalDelta])/192 + (29*nu*\[CapitalDelta])/
         (72*Sqrt[210]) - ((17599*I)/6144)*Sqrt[35/6]*Pi*\[CapitalDelta] - 
        (1585139*Sqrt[5/42]*\[CapitalDelta]*Log[2])/96 + 
        (3272733*Sqrt[15/14]*\[CapitalDelta]*Log[3])/2048 + 
        (8021875*Sqrt[5/42]*\[CapitalDelta]*Log[5])/2048) + 
      (chiacl*((1055*Sqrt[5/42])/96 - (4631*Sqrt[3/70]*nu)/64) + 
        chiscl*delta*((1055*Sqrt[5/42])/96 - (1737*Sqrt[3/70]*nu)/64) + 
        (521*Sqrt[7/30]*\[CapitalDelta])/480 + 
        (((521*I)/96)*Pi*\[CapitalDelta])/Sqrt[210] + 
        (7323269*\[CapitalDelta]*Log[2])/(48*Sqrt[210]) + 
        8811*Sqrt[6/35]*\[CapitalDelta]*Log[3] - 
        (171875*Sqrt[5/42]*\[CapitalDelta]*Log[5])/64 - 
        (2000033*Sqrt[7/30]*\[CapitalDelta]*Log[7])/192)/E^((4*I)*xi) + 
      (chiacl*((907*Sqrt[35/6])/384 - (14605*Sqrt[5/42]*nu)/192) + 
        chiscl*delta*((907*Sqrt[35/6])/384 - 2*Sqrt[30/7]*nu) - 
        (1907*Sqrt[7/30]*\[CapitalDelta])/96 - ((1907*I)/96)*Sqrt[5/42]*Pi*
         \[CapitalDelta] - (1182263*Sqrt[5/42]*\[CapitalDelta]*Log[2])/48 - 
        (10619001*Sqrt[15/14]*\[CapitalDelta]*Log[3])/2048 + 
        (80115625*Sqrt[5/42]*\[CapitalDelta]*Log[5])/6144 + 
        (2000033*Sqrt[35/6]*\[CapitalDelta]*Log[7])/2048)/E^((2*I)*xi) + 
      (chiacl*((2087*Sqrt[15/14])/128 - (6641*Sqrt[3/70]*nu)/16) + 
        chiscl*delta*((2087*Sqrt[15/14])/128 - (135*Sqrt[15/14]*nu)/64) - 
        (2847*Sqrt[21/10]*\[CapitalDelta])/80 - ((2847*I)/16)*Sqrt[3/70]*Pi*
         \[CapitalDelta] - (249064513*\[CapitalDelta]*Log[2])/
         (2048*Sqrt[210]) - (829683*Sqrt[3/70]*\[CapitalDelta]*Log[3])/2048 - 
        (15625*Sqrt[5/42]*\[CapitalDelta]*Log[5])/2048 + 
        (823543*Sqrt[35/6]*\[CapitalDelta]*Log[7])/2048 + 
        (14348907*Sqrt[3/70]*\[CapitalDelta]*Log[18])/2048)/E^((6*I)*xi))) + 
  x^3*(9*Sqrt[21/10]*\[CapitalDelta] - (48103*nu*\[CapitalDelta])/
     (108*Sqrt[210]) + (9*I)*Sqrt[15/14]*Pi*\[CapitalDelta] - 
    ((27*I)/8)*Sqrt[15/14]*nu*Pi*\[CapitalDelta] + 
    9*Sqrt[30/7]*\[CapitalDelta]*Log[2] - 
    (27*Sqrt[15/14]*nu*\[CapitalDelta]*Log[2])/4 - 
    9*Sqrt[30/7]*\[CapitalDelta]*Log[3] + 
    (27*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/4 + 
    e*(((995*Sqrt[5/42]*\[CapitalDelta])/36 - 
        (181*Sqrt[35/6]*nu*\[CapitalDelta])/18 + ((1945*I)/36)*Sqrt[5/42]*Pi*
         \[CapitalDelta] - ((743*I)/36)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] - 
        (487*Sqrt[5/42]*\[CapitalDelta]*Log[2])/18 + 
        (2201*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/18 - 
        (27*Sqrt[15/14]*\[CapitalDelta]*Log[3])/2 - 
        (27*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/2)/E^(I*xi) + 
      E^(I*xi)*((2101*\[CapitalDelta])/(36*Sqrt[210]) - 
        (34919*nu*\[CapitalDelta])/(18*Sqrt[210]) + ((109*I)/36)*Sqrt[35/6]*
         Pi*\[CapitalDelta] - ((629*I)/36)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] - 
        (27*Sqrt[15/14]*\[CapitalDelta]*Log[2])/2 - 
        (27*Sqrt[15/14]*nu*\[CapitalDelta]*Log[2])/2 + 
        (27*Sqrt[15/14]*\[CapitalDelta]*Log[3])/2 + 
        (27*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/2)) + 
    e^2*((-473*\[CapitalDelta])/(16*Sqrt[210]) - (37727*nu*\[CapitalDelta])/
       (16*Sqrt[210]) + ((961*I)/16)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
      ((67*I)/2)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] + 
      (49523*Sqrt[5/42]*\[CapitalDelta]*Log[2])/24 + 
      (691*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/3 - 
      (3483*Sqrt[15/14]*\[CapitalDelta]*Log[3])/8 - 
      27*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3] + 
      E^((2*I)*xi)*((-96361*\[CapitalDelta])/(288*Sqrt[210]) - 
        (1461043*nu*\[CapitalDelta])/(288*Sqrt[210]) - 
        ((589*I)/288)*Sqrt[35/6]*Pi*\[CapitalDelta] - 
        ((3503*I)/144)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] - 
        (65851*Sqrt[5/42]*\[CapitalDelta]*Log[2])/144 - 
        (3407*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/72 + 
        (2241*Sqrt[15/14]*\[CapitalDelta]*Log[3])/16 + 
        (513*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/32) + 
      ((68219*\[CapitalDelta])/(288*Sqrt[210]) - (1189571*nu*\[CapitalDelta])/
         (1440*Sqrt[210]) + ((28337*I)/288)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((5003*I)/144)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] - 
        (189775*Sqrt[5/42]*\[CapitalDelta]*Log[2])/144 - 
        (26507*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/72 + 
        (1647*Sqrt[15/14]*\[CapitalDelta]*Log[3])/16 + 
        (135*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/32 + 
        (18125*Sqrt[5/42]*\[CapitalDelta]*Log[5])/72 + 
        (59375*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/288)/E^((2*I)*xi)) + 
    e^3*(E^((3*I)*xi)*((-1423*Sqrt[5/42]*\[CapitalDelta])/6 - 
        (154253503*nu*\[CapitalDelta])/(14256*Sqrt[210]) - 
        (25357*Sqrt[7/30]*nu^2*\[CapitalDelta])/14256 - 
        ((2465*I)/24)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((1387*I)/48)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] - 
        (2120*Sqrt[10/21]*\[CapitalDelta]*Log[2])/3 - 
        (509*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/24 + 
        (6849*Sqrt[15/14]*\[CapitalDelta]*Log[3])/16 + 
        (135*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/16) + 
      E^(I*xi)*((-16489*\[CapitalDelta])/(72*Sqrt[210]) - 
        (2809117*nu*\[CapitalDelta])/(288*Sqrt[210]) + 
        ((2689*I)/36)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((7223*I)/144)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] + 
        (26051*Sqrt[5/42]*\[CapitalDelta]*Log[2])/3 + 
        (2347*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/24 - 
        (28593*Sqrt[15/14]*\[CapitalDelta]*Log[3])/16 + 
        (27*Sqrt[105/2]*nu*\[CapitalDelta]*Log[3])/16) + 
      ((5059*\[CapitalDelta])/(12*Sqrt[210]) - (2536357*nu*\[CapitalDelta])/
         (1440*Sqrt[210]) + ((4049*I)/24)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((2573*I)/48)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] + 
        (7779*Sqrt[15/14]*\[CapitalDelta]*Log[2])/4 + 
        (915*Sqrt[15/14]*nu*\[CapitalDelta]*Log[2])/8 + 
        (7407*Sqrt[15/14]*\[CapitalDelta]*Log[3])/16 + 
        (2187*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/16 - 
        (176875*Sqrt[5/42]*\[CapitalDelta]*Log[5])/48 - 
        (15625*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/48)/E^((3*I)*xi) + 
      ((-1241*Sqrt[5/42]*\[CapitalDelta])/72 + (16871*nu*\[CapitalDelta])/
         (20*Sqrt[210]) + ((445*I)/36)*Sqrt[35/6]*Pi*\[CapitalDelta] - 
        ((7121*I)/144)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] - 
        (556565*Sqrt[5/42]*\[CapitalDelta]*Log[2])/36 - 
        (31819*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/72 + 
        (22761*Sqrt[15/14]*\[CapitalDelta]*Log[3])/16 - 
        (351*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/16 + 
        (176875*Sqrt[5/42]*\[CapitalDelta]*Log[5])/48 + 
        (15625*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/48)/E^(I*xi)) + 
    e^5*(E^((5*I)*xi)*((-11296271*Sqrt[7/30]*\[CapitalDelta])/13824 - 
        (14207572661*nu*\[CapitalDelta])/(380160*Sqrt[210]) - 
        (64951*Sqrt[5/42]*nu^2*\[CapitalDelta])/4224 - 
        (((42458597*I)/13824)*Pi*\[CapitalDelta])/Sqrt[210] - 
        ((157043*I)/13824)*Sqrt[7/30]*nu*Pi*\[CapitalDelta] - 
        (8280653*\[CapitalDelta]*Log[2])/(256*Sqrt[210]) + 
        (49633*Sqrt[7/30]*nu*\[CapitalDelta]*Log[2])/256 + 
        (1250973*Sqrt[3/70]*\[CapitalDelta]*Log[3])/128 - 
        (3231*Sqrt[3/70]*nu*\[CapitalDelta]*Log[3])/8) + 
      E^((3*I)*xi)*((-66287*\[CapitalDelta])/(1536*Sqrt[210]) - 
        (622604221*nu*\[CapitalDelta])/(12672*Sqrt[210]) + 
        (2906359*nu^2*\[CapitalDelta])/(57024*Sqrt[210]) + 
        ((1042675*I)/4608)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((516077*I)/4608)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] + 
        (12600773*Sqrt[5/42]*\[CapitalDelta]*Log[2])/256 - 
        (552047*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/256 - 
        (1300347*Sqrt[15/14]*\[CapitalDelta]*Log[3])/128 + 
        (4725*Sqrt[105/2]*nu*\[CapitalDelta]*Log[3])/64) + 
      E^(I*xi)*((-473867*Sqrt[7/30]*\[CapitalDelta])/6912 - 
        (155454617*Sqrt[7/30]*nu*\[CapitalDelta])/47520 - 
        (398383*nu^2*\[CapitalDelta])/(12672*Sqrt[210]) + 
        ((790813*I)/6912)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((587543*I)/6912)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] - 
        (23666251*Sqrt[35/6]*\[CapitalDelta]*Log[2])/1152 + 
        (7104119*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/1152 + 
        (1954035*Sqrt[15/14]*\[CapitalDelta]*Log[3])/128 - 
        (113787*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/128 + 
        (35385625*Sqrt[5/42]*\[CapitalDelta]*Log[5])/1152 - 
        (753125*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/1152) + 
      ((-2298119*\[CapitalDelta])/(6912*Sqrt[210]) + 
        (74323321*nu*\[CapitalDelta])/(17280*Sqrt[210]) + 
        ((899503*I)/6912)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((587213*I)/6912)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] + 
        (644430959*Sqrt[5/42]*\[CapitalDelta]*Log[2])/3456 - 
        (27764221*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/3456 + 
        (640449*Sqrt[15/14]*\[CapitalDelta]*Log[3])/128 + 
        (46827*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/128 - 
        (14916875*Sqrt[35/6]*\[CapitalDelta]*Log[5])/1152 + 
        (3353125*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/1152)/E^(I*xi) + 
      ((17318293*\[CapitalDelta])/(13824*Sqrt[210]) - 
        (223694507*nu*\[CapitalDelta])/(34560*Sqrt[210]) + 
        ((6184459*I)/13824)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((1515569*I)/13824)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] + 
        (2189404103*\[CapitalDelta]*Log[2])/(6912*Sqrt[210]) + 
        (67187819*nu*\[CapitalDelta]*Log[2])/(6912*Sqrt[210]) + 
        (4343427*Sqrt[3/70]*\[CapitalDelta]*Log[3])/128 - 
        (42057*Sqrt[3/70]*nu*\[CapitalDelta]*Log[3])/64 - 
        (3773125*Sqrt[5/42]*\[CapitalDelta]*Log[5])/1152 + 
        (134375*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/1152 - 
        (10529071*Sqrt[35/6]*\[CapitalDelta]*Log[7])/2304 - 
        (117649*Sqrt[35/6]*nu*\[CapitalDelta]*Log[7])/2304)/E^((5*I)*xi) + 
      ((-432373*\[CapitalDelta])/(1536*Sqrt[210]) + 
        (28626667*nu*\[CapitalDelta])/(3840*Sqrt[210]) + 
        ((27323*I)/1536)*Sqrt[35/6]*Pi*\[CapitalDelta] - 
        ((145063*I)/1536)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] - 
        (29499277*Sqrt[5/42]*\[CapitalDelta]*Log[2])/256 + 
        (36971*Sqrt[105/2]*nu*\[CapitalDelta]*Log[2])/256 - 
        (3277233*Sqrt[15/14]*\[CapitalDelta]*Log[3])/128 + 
        (13473*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/32 + 
        (72805625*Sqrt[5/42]*\[CapitalDelta]*Log[5])/1152 - 
        (390625*Sqrt[35/6]*nu*\[CapitalDelta]*Log[5])/1152 + 
        (10529071*Sqrt[35/6]*\[CapitalDelta]*Log[7])/2304 + 
        (117649*Sqrt[35/6]*nu*\[CapitalDelta]*Log[7])/2304)/E^((3*I)*xi)) + 
    e^4*((-2387*Sqrt[7/30]*\[CapitalDelta])/64 - 
      (15262819*nu*\[CapitalDelta])/(2880*Sqrt[210]) + 
      ((919*I)/64)*Sqrt[35/6]*Pi*\[CapitalDelta] - ((4223*I)/64)*Sqrt[5/42]*
       nu*Pi*\[CapitalDelta] - (5457293*Sqrt[5/42]*\[CapitalDelta]*Log[2])/
       96 + (111091*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/96 + 
      (184491*Sqrt[15/14]*\[CapitalDelta]*Log[3])/32 - 
      (31887*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/128 + 
      E^((4*I)*xi)*((-9723697*\[CapitalDelta])/(3456*Sqrt[210]) - 
        (157973743*Sqrt[5/42]*nu*\[CapitalDelta])/38016 - 
        (2909*Sqrt[5/42]*nu^2*\[CapitalDelta])/396 - ((244337*I)/864)*
         Sqrt[5/42]*Pi*\[CapitalDelta] - ((385547*I)/13824)*Sqrt[5/42]*nu*Pi*
         \[CapitalDelta] - (5606311*Sqrt[5/42]*\[CapitalDelta]*Log[2])/1728 + 
        (118739*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/1728 + 
        (62739*Sqrt[15/14]*\[CapitalDelta]*Log[3])/64 - 
        (9603*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/512) + 
      E^((2*I)*xi)*((-57805*Sqrt[5/42]*\[CapitalDelta])/864 - 
        (230611057*nu*\[CapitalDelta])/(9504*Sqrt[210]) + 
        (2909*Sqrt[5/42]*nu^2*\[CapitalDelta])/396 + ((100075*I)/864)*
         Sqrt[5/42]*Pi*\[CapitalDelta] - ((32113*I)/432)*Sqrt[5/42]*nu*Pi*
         \[CapitalDelta] + (9862459*Sqrt[5/42]*\[CapitalDelta]*Log[2])/432 - 
        (119173*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/216 - 
        (300627*Sqrt[15/14]*\[CapitalDelta]*Log[3])/64 + 
        (10359*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/64) + 
      (4863125*Sqrt[5/42]*\[CapitalDelta]*Log[5])/384 + 
      (15625*Sqrt[35/6]*nu*\[CapitalDelta]*Log[5])/768 + 
      ((-120863*\[CapitalDelta])/(864*Sqrt[210]) + 
        (13924543*nu*\[CapitalDelta])/(4320*Sqrt[210]) + 
        ((13783*I)/864)*Sqrt[35/6]*Pi*\[CapitalDelta] - 
        ((14957*I)/216)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] + 
        (22195057*Sqrt[5/42]*\[CapitalDelta]*Log[2])/432 - 
        (78251*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/108 + 
        (157851*Sqrt[15/14]*\[CapitalDelta]*Log[3])/64 + 
        (14697*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/64 - 
        (47179375*Sqrt[5/42]*\[CapitalDelta]*Log[5])/1728 - 
        (15625*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/1728)/E^((2*I)*xi) + 
      ((2544839*\[CapitalDelta])/(3456*Sqrt[210]) - 
        (60085129*nu*\[CapitalDelta])/(17280*Sqrt[210]) + 
        ((962177*I)/3456)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((38647*I)/3456)*Sqrt[35/6]*nu*Pi*\[CapitalDelta] - 
        (23272927*Sqrt[5/42]*\[CapitalDelta]*Log[2])/1728 - 
        (1002817*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/1728 - 
        (128421*Sqrt[15/14]*\[CapitalDelta]*Log[3])/32 - 
        (82791*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/512 + 
        (2756875*Sqrt[5/42]*\[CapitalDelta]*Log[5])/384 - 
        (34375*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/768 + 
        (2617433*Sqrt[35/6]*\[CapitalDelta]*Log[7])/3456 + 
        (1294139*Sqrt[35/6]*nu*\[CapitalDelta]*Log[7])/13824)/E^((4*I)*xi)) + 
    e^6*((-6835*Sqrt[5/42]*\[CapitalDelta])/64 - 
      (2560248479*nu*\[CapitalDelta])/(285120*Sqrt[210]) + 
      (328367*nu^2*\[CapitalDelta])/(57024*Sqrt[210]) + 
      ((1345*I)/64)*Sqrt[35/6]*Pi*\[CapitalDelta] - ((1685*I)/16)*Sqrt[5/42]*
       nu*Pi*\[CapitalDelta] + (15171223*Sqrt[5/42]*\[CapitalDelta]*Log[2])/
       32 - (74223*Sqrt[15/14]*nu*\[CapitalDelta]*Log[2])/8 + 
      (1959075*Sqrt[15/14]*\[CapitalDelta]*Log[3])/256 + 
      (83241*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/128 + 
      E^((6*I)*xi)*((-5130373*\[CapitalDelta])/(480*Sqrt[210]) - 
        (7007133211*Sqrt[7/30]*nu*\[CapitalDelta])/1140480 - 
        (1138517*Sqrt[7/30]*nu^2*\[CapitalDelta])/57024 - 
        (((36466937*I)/6144)*Pi*\[CapitalDelta])/Sqrt[210] + 
        (((478501*I)/6144)*nu*Pi*\[CapitalDelta])/Sqrt[210] - 
        (6841139*Sqrt[5/42]*\[CapitalDelta]*Log[2])/576 + 
        (1919501*nu*\[CapitalDelta]*Log[2])/(576*Sqrt[210]) + 
        (1050849*Sqrt[105/2]*\[CapitalDelta]*Log[3])/2048 - 
        (64773*Sqrt[3/70]*nu*\[CapitalDelta]*Log[3])/64) + 
      E^((4*I)*xi)*((4295981*\[CapitalDelta])/(3456*Sqrt[210]) - 
        (3305812267*nu*\[CapitalDelta])/(31680*Sqrt[210]) + 
        (1164787*nu^2*\[CapitalDelta])/(19008*Sqrt[210]) + 
        (((66212431*I)/27648)*Pi*\[CapitalDelta])/Sqrt[210] - 
        (((11965657*I)/13824)*nu*Pi*\[CapitalDelta])/Sqrt[210] + 
        (822554083*\[CapitalDelta]*Log[2])/(1728*Sqrt[210]) - 
        (46834601*nu*\[CapitalDelta]*Log[2])/(1728*Sqrt[210]) - 
        (100994769*Sqrt[3/70]*\[CapitalDelta]*Log[3])/1024 + 
        (449181*Sqrt[21/10]*nu*\[CapitalDelta]*Log[3])/512) - 
      (337758125*Sqrt[5/42]*\[CapitalDelta]*Log[5])/1536 + 
      (8384375*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/768 + 
      E^((2*I)*xi)*((-318109*\[CapitalDelta])/(432*Sqrt[210]) - 
        (19923667961*nu*\[CapitalDelta])/(380160*Sqrt[210]) + 
        (197471*Sqrt[7/30]*nu^2*\[CapitalDelta])/19008 + 
        ((7055215*I)/55296)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((11679667*I)/110592)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] - 
        (528182477*Sqrt[5/42]*\[CapitalDelta]*Log[2])/1728 + 
        (7505605*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/432 + 
        (68455827*Sqrt[15/14]*\[CapitalDelta]*Log[3])/2048 - 
        (9356841*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/4096 + 
        (583039375*Sqrt[5/42]*\[CapitalDelta]*Log[5])/9216 - 
        (94184375*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/36864) + 
      ((-185837*Sqrt[7/30]*\[CapitalDelta])/3456 + 
        (385601989*nu*\[CapitalDelta])/(34560*Sqrt[210]) + 
        ((281369*I)/1728)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        ((363269*I)/3456)*Sqrt[5/42]*nu*Pi*\[CapitalDelta] - 
        (366401971*Sqrt[5/42]*\[CapitalDelta]*Log[2])/864 + 
        (38818603*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/1728 - 
        (161911035*Sqrt[15/14]*\[CapitalDelta]*Log[3])/2048 + 
        (13075173*Sqrt[15/14]*nu*\[CapitalDelta]*Log[3])/4096 + 
        (6361480625*Sqrt[5/42]*\[CapitalDelta]*Log[5])/27648 - 
        (1460378125*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/110592 + 
        (248877713*Sqrt[35/6]*\[CapitalDelta]*Log[7])/18432 - 
        (11882549*Sqrt[35/6]*nu*\[CapitalDelta]*Log[7])/36864)/E^((2*I)*xi) + 
      ((-10408487*\[CapitalDelta])/(17280*Sqrt[210]) + 
        (2460907*Sqrt[5/42]*nu*\[CapitalDelta])/768 + 
        (((1820419*I)/3456)*Pi*\[CapitalDelta])/Sqrt[210] - 
        (((2213567*I)/3456)*nu*Pi*\[CapitalDelta])/Sqrt[210] + 
        (3504388219*\[CapitalDelta]*Log[2])/(1728*Sqrt[210]) - 
        (18980539*Sqrt[5/42]*nu*\[CapitalDelta]*Log[2])/1728 + 
        (58128759*Sqrt[15/14]*\[CapitalDelta]*Log[3])/1024 - 
        (6797961*Sqrt[3/70]*nu*\[CapitalDelta]*Log[3])/512 - 
        (87336875*Sqrt[5/42]*\[CapitalDelta]*Log[5])/1536 + 
        (2478125*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/768 - 
        (765285479*Sqrt[35/6]*\[CapitalDelta]*Log[7])/27648 + 
        (11882549*Sqrt[35/6]*nu*\[CapitalDelta]*Log[7])/13824)/E^((4*I)*xi) + 
      ((798827*\[CapitalDelta])/(384*Sqrt[210]) - 
        (1121279*nu*\[CapitalDelta])/(80*Sqrt[210]) + 
        ((67667*I)/96)*Sqrt[5/42]*Pi*\[CapitalDelta] - 
        (((142117*I)/192)*nu*Pi*\[CapitalDelta])/Sqrt[210] - 
        (6104192233*\[CapitalDelta]*Log[2])/(4608*Sqrt[210]) + 
        (283489981*nu*\[CapitalDelta]*Log[2])/(36864*Sqrt[210]) - 
        (29461617*Sqrt[3/70]*\[CapitalDelta]*Log[3])/2048 + 
        (336177*Sqrt[21/10]*nu*\[CapitalDelta]*Log[3])/4096 - 
        (1834375*Sqrt[5/42]*\[CapitalDelta]*Log[5])/9216 + 
        (603125*Sqrt[5/42]*nu*\[CapitalDelta]*Log[5])/36864 + 
        (130880911*Sqrt[35/6]*\[CapitalDelta]*Log[7])/18432 - 
        (7882483*Sqrt[35/6]*nu*\[CapitalDelta]*Log[7])/36864 + 
        (27925803*Sqrt[3/70]*\[CapitalDelta]*Log[18])/512 + 
        (4782969*Sqrt[3/70]*nu*\[CapitalDelta]*Log[18])/4096)/E^((6*I)*xi)))
Hlme6[3, 2] = (Sqrt[5/7]/3 - Sqrt[5/7]*nu + 
    e^2*(Sqrt[5/7]/6 - (Sqrt[5/7]*nu)/2 + E^((2*I)*xi)*
       ((5*Sqrt[5/7])/6 - (5*Sqrt[5/7]*nu)/2) + 
      ((2*Sqrt[5/7])/3 - 2*Sqrt[5/7]*nu)/E^((2*I)*xi)) + 
    e*(E^(I*xi)*((13*Sqrt[5/7])/24 - (13*Sqrt[5/7]*nu)/8) + 
      ((11*Sqrt[5/7])/24 - (11*Sqrt[5/7]*nu)/8)/E^(I*xi)) + 
    e^5*(E^((5*I)*xi)*((24401*Sqrt[5/7])/9216 - (24401*Sqrt[5/7]*nu)/3072) + 
      ((551*Sqrt[5/7])/4608 - (551*Sqrt[5/7]*nu)/1536)/E^(I*xi) + 
      E^(I*xi)*((529*Sqrt[5/7])/4608 - (529*Sqrt[5/7]*nu)/1536) + 
      ((-1361*Sqrt[5/7])/3072 + (1361*Sqrt[5/7]*nu)/1024)/E^((3*I)*xi) + 
      E^((3*I)*xi)*((-2279*Sqrt[5/7])/3072 + (2279*Sqrt[5/7]*nu)/1024) + 
      ((2593*Sqrt[35])/9216 - (2593*Sqrt[35]*nu)/3072)/E^((5*I)*xi)) + 
    e^6*((5*Sqrt[5/7])/48 - (5*Sqrt[5/7]*nu)/16 + 
      ((83*Sqrt[5/7])/576 - (83*Sqrt[5/7]*nu)/192)/E^((2*I)*xi) + 
      ((383*Sqrt[7/5])/192 - (383*Sqrt[7/5]*nu)/64)/E^((6*I)*xi) + 
      E^((6*I)*xi)*(3653/(192*Sqrt[35]) - (3653*nu)/(64*Sqrt[35])) + 
      (-1507/(288*Sqrt[35]) + (1507*nu)/(96*Sqrt[35]))/E^((4*I)*xi) + 
      E^((4*I)*xi)*(-2339/(288*Sqrt[35]) + (2339*nu)/(96*Sqrt[35])) + 
      E^((2*I)*xi)*((13*Sqrt[35])/576 - (13*Sqrt[35]*nu)/192)) + 
    e^3*(E^((3*I)*xi)*((239*Sqrt[5/7])/192 - (239*Sqrt[5/7]*nu)/64) + 
      ((185*Sqrt[5/7])/192 - (185*Sqrt[5/7]*nu)/64)/E^((3*I)*xi) + 
      ((17*Sqrt[5/7])/192 - (17*Sqrt[5/7]*nu)/64)/E^(I*xi) + 
      E^(I*xi)*(Sqrt[35]/192 - (Sqrt[35]*nu)/64)) + 
    e^4*(Sqrt[5/7]/8 - (3*Sqrt[5/7]*nu)/8 + E^((4*I)*xi)*
       ((263*Sqrt[5/7])/144 - (263*Sqrt[5/7]*nu)/48) + 
      ((199*Sqrt[5/7])/144 - (199*Sqrt[5/7]*nu)/48)/E^((4*I)*xi) + 
      E^((2*I)*xi)*((-17*Sqrt[5/7])/72 + (17*Sqrt[5/7]*nu)/24) + 
      (-1/72*Sqrt[35] + (Sqrt[35]*nu)/24)/E^((2*I)*xi)))*x + 
  ((4*Sqrt[5/7]*chiscl*nu)/3 + e*((11*Sqrt[5/7]*chiscl*nu)/(6*E^(I*xi)) + 
      (13*Sqrt[5/7]*chiscl*E^(I*xi)*nu)/6) + 
    e^2*((4*Sqrt[5/7]*chiscl*nu)/3 + (8*Sqrt[5/7]*chiscl*nu)/
       (3*E^((2*I)*xi)) + (10*Sqrt[5/7]*chiscl*E^((2*I)*xi)*nu)/3) + 
    e^3*((61*Sqrt[5/7]*chiscl*nu)/(48*E^(I*xi)) + 
      (59*Sqrt[5/7]*chiscl*E^(I*xi)*nu)/48 + (185*Sqrt[5/7]*chiscl*nu)/
       (48*E^((3*I)*xi)) + (239*Sqrt[5/7]*chiscl*E^((3*I)*xi)*nu)/48) + 
    e^4*((4*Sqrt[5/7]*chiscl*nu)/3 + (17*Sqrt[5/7]*chiscl*nu)/
       (18*E^((2*I)*xi)) + (13*Sqrt[5/7]*chiscl*E^((2*I)*xi)*nu)/18 + 
      (199*Sqrt[5/7]*chiscl*nu)/(36*E^((4*I)*xi)) + 
      (263*Sqrt[5/7]*chiscl*E^((4*I)*xi)*nu)/36) + 
    e^5*((221*Sqrt[35]*chiscl*nu)/(1152*E^(I*xi)) + 
      (1549*Sqrt[5/7]*chiscl*E^(I*xi)*nu)/1152 + (17*Sqrt[35]*chiscl*nu)/
       (768*E^((3*I)*xi)) - (367*Sqrt[5/7]*chiscl*E^((3*I)*xi)*nu)/768 + 
      (2593*Sqrt[35]*chiscl*nu)/(2304*E^((5*I)*xi)) + 
      (24401*Sqrt[5/7]*chiscl*E^((5*I)*xi)*nu)/2304) + 
    e^6*((4*Sqrt[5/7]*chiscl*nu)/3 + (199*Sqrt[5/7]*chiscl*nu)/
       (144*E^((2*I)*xi)) + (29*Sqrt[35]*chiscl*E^((2*I)*xi)*nu)/144 - 
      (64*chiscl*nu)/(9*Sqrt[35]*E^((4*I)*xi)) - (128*chiscl*E^((4*I)*xi)*nu)/
       (9*Sqrt[35]) + (383*Sqrt[7/5]*chiscl*nu)/(48*E^((6*I)*xi)) + 
      (3653*chiscl*E^((6*I)*xi)*nu)/(48*Sqrt[35])))*x^(3/2) + 
  (-193/(54*Sqrt[35]) + (145*Sqrt[5/7]*nu)/54 - (73*Sqrt[5/7]*nu^2)/54 + 
    e*(E^(I*xi)*(149/(72*Sqrt[35]) - (83*Sqrt[5/7]*nu)/144 - 
        (215*Sqrt[5/7]*nu^2)/144) + ((-259*Sqrt[7/5])/216 + 
        (2549*Sqrt[5/7]*nu)/432 - (479*Sqrt[5/7]*nu^2)/432)/E^(I*xi)) + 
    e^2*(-187/(27*Sqrt[35]) + (139*Sqrt[5/7]*nu)/27 - 
      (71*Sqrt[5/7]*nu^2)/54 + E^((2*I)*xi)*(971/(72*Sqrt[35]) - 
        (59*Sqrt[5/7]*nu)/8 - (97*Sqrt[5/7]*nu^2)/72) + 
      (-3637/(216*Sqrt[35]) + (2461*Sqrt[5/7]*nu)/216 - 
        (61*Sqrt[5/7]*nu^2)/216)/E^((2*I)*xi)) + 
    e^4*(-1303/(144*Sqrt[35]) + (967*Sqrt[5/7]*nu)/144 - 
      (211*Sqrt[5/7]*nu^2)/144 + (-197/(48*Sqrt[35]) + (1669*Sqrt[5/7]*nu)/
         432 - (445*Sqrt[5/7]*nu^2)/144)/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-34669/(1296*Sqrt[35]) + (3331*Sqrt[35]*nu)/1296 - 
        (3607*Sqrt[5/7]*nu^2)/1296) + E^((4*I)*xi)*(61589/(864*Sqrt[35]) - 
        (36781*Sqrt[5/7]*nu)/864 + (929*Sqrt[5/7]*nu^2)/864) + 
      (-137833/(2592*Sqrt[35]) + (89329*Sqrt[5/7]*nu)/2592 + 
        (13883*Sqrt[5/7]*nu^2)/2592)/E^((4*I)*xi)) + 
    e^5*(((38099*Sqrt[5/7])/27648 - (19685*Sqrt[35]*nu)/55296 - 
        (373495*Sqrt[5/7]*nu^2)/55296)/E^((3*I)*xi) + 
      E^((3*I)*xi)*((-334213*Sqrt[5/7])/27648 + (2177383*Sqrt[5/7]*nu)/
         55296 - (287941*Sqrt[5/7]*nu^2)/55296) + 
      E^(I*xi)*((-82847*Sqrt[5/7])/41472 + (614195*Sqrt[5/7]*nu)/82944 - 
        (129929*Sqrt[5/7]*nu^2)/82944) + ((-26821*Sqrt[5/7])/13824 + 
        (199331*Sqrt[5/7]*nu)/27648 - (40489*Sqrt[5/7]*nu^2)/27648)/
       E^(I*xi) + E^((5*I)*xi)*(3658547/(27648*Sqrt[35]) - 
        (1476725*Sqrt[5/7]*nu)/18432 + (245629*Sqrt[5/7]*nu^2)/55296) + 
      (-7336159/(82944*Sqrt[35]) + (1339775*Sqrt[35]*nu)/165888 + 
        (1994437*Sqrt[5/7]*nu^2)/165888)/E^((5*I)*xi)) + 
    e^6*((-929*Sqrt[5/7])/432 + (3445*Sqrt[5/7]*nu)/432 - 
      (25*Sqrt[35]*nu^2)/108 + (428987/(12960*Sqrt[35]) - 
        (33221*Sqrt[7/5]*nu)/2592 - (9551*Sqrt[5/7]*nu^2)/648)/E^((4*I)*xi) + 
      (-59263/(5184*Sqrt[35]) + (43069*Sqrt[5/7]*nu)/5184 - 
        (2819*Sqrt[5/7]*nu^2)/2592)/E^((2*I)*xi) + 
      E^((6*I)*xi)*((71309*Sqrt[7/5])/2160 - (609811*nu)/(864*Sqrt[35]) + 
        (18163*Sqrt[5/7]*nu^2)/1728) + E^((4*I)*xi)*
       (-1680173/(12960*Sqrt[35]) + (1077077*nu)/(2592*Sqrt[35]) - 
        (33413*nu^2)/(648*Sqrt[35])) + (-154601/(1080*Sqrt[35]) + 
        (390941*nu)/(864*Sqrt[35]) + (201863*nu^2)/(1728*Sqrt[35]))/
       E^((6*I)*xi) + E^((2*I)*xi)*(-38093/(5184*Sqrt[35]) + 
        (4289*Sqrt[35]*nu)/5184 - (251*Sqrt[35]*nu^2)/1296)) + 
    e^3*(E^((3*I)*xi)*((4273*Sqrt[7/5])/864 - (69691*Sqrt[5/7]*nu)/3456 - 
        (2183*Sqrt[5/7]*nu^2)/3456) + E^(I*xi)*((-373*Sqrt[7/5])/216 + 
        (29641*Sqrt[5/7]*nu)/3456 - (853*Sqrt[35]*nu^2)/3456) + 
      ((-887*Sqrt[7/5])/864 + (18971*Sqrt[5/7]*nu)/3456 - 
        (815*Sqrt[35]*nu^2)/3456)/E^(I*xi) + 
      (-13297/(432*Sqrt[35]) + (70199*Sqrt[5/7]*nu)/3456 + 
        (805*Sqrt[35]*nu^2)/3456)/E^((3*I)*xi)))*x^2 + 
  (-1451/(2376*Sqrt[35]) - (17387*nu)/(2376*Sqrt[35]) + 
    (5557*nu^2)/(132*Sqrt[35]) - (763*Sqrt[7/5]*nu^3)/792 + 
    e*(E^(I*xi)*(-4399/(4752*Sqrt[35]) - (62263*nu)/(9504*Sqrt[35]) + 
        (193723*nu^2)/(3168*Sqrt[35]) - (123239*nu^3)/(19008*Sqrt[35])) + 
      (-243/(176*Sqrt[35]) - (5831*Sqrt[7/5]*nu)/9504 + 
        (702287*nu^2)/(9504*Sqrt[35]) - (34697*nu^3)/(19008*Sqrt[35]))/
       E^(I*xi)) + e^2*(-20851/(792*Sqrt[35]) + (13487*Sqrt[7/5]*nu)/1584 + 
      (110191*nu^2)/(792*Sqrt[35]) + (19*Sqrt[7/5]*nu^3)/88 + 
      E^((2*I)*xi)*((27641*Sqrt[5/7])/9504 - (64927*nu)/(1188*Sqrt[35]) + 
        (45445*Sqrt[5/7]*nu^2)/2376 - (3145*Sqrt[5/7]*nu^3)/3168) + 
      ((-1843*Sqrt[5/7])/352 + (143417*nu)/(1584*Sqrt[35]) + 
        (51929*nu^2)/(594*Sqrt[35]) + (13687*nu^3)/(1056*Sqrt[35]))/
       E^((2*I)*xi)) + e^3*(E^(I*xi)*(-207679/(3168*Sqrt[35]) + 
        (4639931*nu)/(25344*Sqrt[35]) + (293255*Sqrt[5/7]*nu^2)/8448 + 
        (71317*Sqrt[5/7]*nu^3)/50688) + (-105653/(1188*Sqrt[35]) + 
        (2820287*nu)/(8448*Sqrt[35]) + (991553*Sqrt[5/7]*nu^2)/76032 + 
        (1358113*Sqrt[5/7]*nu^3)/152064)/E^((3*I)*xi) + 
      E^((3*I)*xi)*(614147/(9504*Sqrt[35]) - (52133*Sqrt[35]*nu)/8448 + 
        (13187131*nu^2)/(76032*Sqrt[35]) - (357061*nu^3)/(152064*Sqrt[35])) + 
      (-145867/(4752*Sqrt[35]) + (132821*Sqrt[35]*nu)/76032 + 
        (16001221*nu^2)/(76032*Sqrt[35]) + (2030309*nu^3)/(152064*Sqrt[35]))/
       E^(I*xi)) + e^4*(-105199/(1584*Sqrt[35]) + 
      (3112063*nu)/(19008*Sqrt[35]) + (2650639*nu^2)/(9504*Sqrt[35]) + 
      (13757*Sqrt[7/5]*nu^3)/4752 + ((-98029*Sqrt[7/5])/3168 + 
        (95020243*nu)/(114048*Sqrt[35]) - (1658843*nu^2)/(57024*Sqrt[35]) + 
        (424961*Sqrt[7/5]*nu^3)/28512)/E^((4*I)*xi) + 
      E^((4*I)*xi)*((1043153*Sqrt[5/7])/28512 - (69170461*nu)/
         (114048*Sqrt[35]) + (6565547*nu^2)/(19008*Sqrt[35]) + 
        (6851*nu^3)/(28512*Sqrt[35])) + E^((2*I)*xi)*
       ((-575455*Sqrt[5/7])/19008 + (26540047*nu)/(57024*Sqrt[35]) + 
        (4890913*nu^2)/(28512*Sqrt[35]) + (919727*nu^3)/(57024*Sqrt[35])) + 
      ((-227129*Sqrt[7/5])/57024 + (201527*Sqrt[7/5]*nu)/57024 + 
        (2959277*nu^2)/(9504*Sqrt[35]) + (1497809*nu^3)/(57024*Sqrt[35]))/
       E^((2*I)*xi)) + e^5*(E^((3*I)*xi)*(-69178723/(202752*Sqrt[35]) + 
        (1347606737*nu)/(1216512*Sqrt[35]) + (66703981*nu^2)/
         (1216512*Sqrt[35]) + (11361227*Sqrt[7/5]*nu^3)/2433024) + 
      E^((5*I)*xi)*(778627331/(1824768*Sqrt[35]) - (5203140431*nu)/
         (3649536*Sqrt[35]) + (2562236093*nu^2)/(3649536*Sqrt[35]) + 
        (26239*nu^3)/(2433024*Sqrt[35])) + 
      E^(I*xi)*(-30252553/(304128*Sqrt[35]) + (157588511*nu)/
         (608256*Sqrt[35]) + (630004709*nu^2)/(1824768*Sqrt[35]) + 
        (11882389*nu^3)/(405504*Sqrt[35])) + 
      ((519055*Sqrt[5/7])/202752 - (211383577*nu)/(1216512*Sqrt[35]) + 
        (599825299*nu^2)/(1216512*Sqrt[35]) + (80233091*nu^3)/
         (2433024*Sqrt[35]))/E^((3*I)*xi) + 
      ((-2033327*Sqrt[35])/912384 + (341046667*nu)/(1824768*Sqrt[35]) + 
        (666595931*nu^2)/(1824768*Sqrt[35]) + (42500113*nu^3)/
         (1216512*Sqrt[35]))/E^(I*xi) + (-91802371/(202752*Sqrt[35]) + 
        (714871391*nu)/(405504*Sqrt[35]) - (943209277*nu^2)/
         (3649536*Sqrt[35]) + (508976849*nu^3)/(2433024*Sqrt[35]))/
       E^((5*I)*xi)) + e^6*((-898421*Sqrt[5/7])/38016 + 
      (2278655*Sqrt[5/7]*nu)/38016 + (1702993*Sqrt[5/7]*nu^2)/19008 + 
      (49661*Sqrt[35]*nu^3)/38016 + E^((6*I)*xi)*
       (677371979/(760320*Sqrt[35]) - (2287005641*nu)/(760320*Sqrt[35]) + 
        (532287269*nu^2)/(380160*Sqrt[35]) - (967547*Sqrt[7/5]*nu^3)/
         760320) + E^((2*I)*xi)*(-53733931/(456192*Sqrt[35]) + 
        (135141289*nu)/(456192*Sqrt[35]) + (102930479*nu^2)/
         (228096*Sqrt[35]) + (2499583*Sqrt[7/5]*nu^3)/456192) + 
      (167380639/(1140480*Sqrt[35]) - (868861621*nu)/(1140480*Sqrt[35]) + 
        (486535039*nu^2)/(570240*Sqrt[35]) + (20623151*nu^3)/
         (1140480*Sqrt[35]))/E^((4*I)*xi) + 
      (-5042671/(50688*Sqrt[35]) + (12351949*nu)/(50688*Sqrt[35]) + 
        (34309249*nu^2)/(76032*Sqrt[35]) + (7654211*nu^3)/(152064*Sqrt[35]))/
       E^((2*I)*xi) + E^((4*I)*xi)*((-40421069*Sqrt[7/5])/380160 + 
        (316393459*nu)/(126720*Sqrt[35]) - (64705511*nu^2)/
         (190080*Sqrt[35]) + (24768581*nu^3)/(380160*Sqrt[35])) + 
      (-658519789/(760320*Sqrt[35]) + (2584214551*nu)/(760320*Sqrt[35]) - 
        (276713443*nu^2)/(380160*Sqrt[35]) + (293154703*nu^3)/
         (760320*Sqrt[35]))/E^((6*I)*xi)))*x^3 + 
  x^(5/2)*((-I)*Sqrt[5/7] + ((22*I)*nu)/Sqrt[35] + (2*Sqrt[5/7]*Pi)/3 - 
    2*Sqrt[5/7]*nu*Pi + e*(E^(I*xi)*(((-29*I)/16)*Sqrt[5/7] + 
        (((309*I)/8)*nu)/Sqrt[35] + (29*Sqrt[5/7]*Pi)/24 - 
        (29*Sqrt[5/7]*nu*Pi)/8 + (I/4)*Sqrt[5/7]*Log[2] - 
        ((3*I)/4)*Sqrt[5/7]*nu*Log[2]) + (((-7*I)/16)*Sqrt[35] + 
        (((549*I)/8)*nu)/Sqrt[35] + (7*Sqrt[35]*Pi)/24 - 
        (7*Sqrt[35]*nu*Pi)/8 - ((27*I)/4)*Sqrt[5/7]*Log[2] + 
        ((81*I)/4)*Sqrt[5/7]*nu*Log[2] + ((27*I)/4)*Sqrt[5/7]*Log[3] - 
        ((81*I)/4)*Sqrt[5/7]*nu*Log[3])/E^(I*xi)) + 
    e^2*((-1/2*I)*Sqrt[35] + (((303*I)/4)*nu)/Sqrt[35] + (Sqrt[35]*Pi)/3 - 
      Sqrt[35]*nu*Pi - (2*I)*Sqrt[35]*Log[2] + (6*I)*Sqrt[35]*nu*Log[2] + 
      E^((2*I)*xi)*(((-23*I)/8)*Sqrt[5/7] + (((481*I)/8)*nu)/Sqrt[35] + 
        (23*Sqrt[5/7]*Pi)/12 - (23*Sqrt[5/7]*nu*Pi)/4 + 
        (I/2)*Sqrt[5/7]*Log[2] - ((3*I)/2)*Sqrt[5/7]*nu*Log[2]) + 
      ((27*I)/2)*Sqrt[5/7]*Log[3] - ((81*I)/2)*Sqrt[5/7]*nu*Log[3] + 
      (((-53*I)/8)*Sqrt[5/7] + (((1201*I)/8)*nu)/Sqrt[35] + 
        (53*Sqrt[5/7]*Pi)/12 - (53*Sqrt[5/7]*nu*Pi)/4 + 
        ((209*I)/6)*Sqrt[5/7]*Log[2] - ((209*I)/2)*Sqrt[5/7]*nu*Log[2] - 
        ((27*I)/2)*Sqrt[5/7]*Log[3] + ((81*I)/2)*Sqrt[5/7]*nu*Log[3])/
       E^((2*I)*xi)) + e^3*(E^((3*I)*xi)*(((-549*I)/128)*Sqrt[5/7] + 
        ((807*I)/64)*Sqrt[7/5]*nu + (1661*Sqrt[5/7]*Pi)/576 - 
        (1661*Sqrt[5/7]*nu*Pi)/192 + ((241*I)/288)*Sqrt[5/7]*Log[2] - 
        ((241*I)/96)*Sqrt[5/7]*nu*Log[2]) + 
      E^(I*xi)*(((-85*I)/128)*Sqrt[35] + ((1279*I)/64)*Sqrt[5/7]*nu + 
        (85*Sqrt[35]*Pi)/192 - (85*Sqrt[35]*nu*Pi)/64 - 
        ((2227*I)/96)*Sqrt[5/7]*Log[2] + ((2227*I)/32)*Sqrt[5/7]*nu*Log[2] + 
        ((351*I)/16)*Sqrt[5/7]*Log[3] - ((1053*I)/16)*Sqrt[5/7]*nu*Log[3]) + 
      (((-615*I)/128)*Sqrt[5/7] + ((1327*I)/64)*Sqrt[5/7]*nu + 
        (205*Sqrt[5/7]*Pi)/64 - (615*Sqrt[5/7]*nu*Pi)/64 + 
        ((8569*I)/96)*Sqrt[5/7]*Log[2] - ((8569*I)/32)*Sqrt[5/7]*nu*Log[2] - 
        ((1485*I)/32)*Sqrt[5/7]*Log[3] + ((4455*I)/32)*Sqrt[5/7]*nu*Log[3])/
       E^(I*xi) + (((-1609*I)/128)*Sqrt[5/7] + (((18369*I)/64)*nu)/Sqrt[35] + 
        (1609*Sqrt[5/7]*Pi)/192 - (1609*Sqrt[5/7]*nu*Pi)/64 - 
        ((29371*I)/288)*Sqrt[5/7]*Log[2] + ((29371*I)/96)*Sqrt[5/7]*nu*
         Log[2] + ((81*I)/16)*Sqrt[5/7]*Log[3] - ((243*I)/16)*Sqrt[5/7]*nu*
         Log[3] + ((15625*I)/288)*Sqrt[5/7]*Log[5] - ((15625*I)/96)*Sqrt[5/7]*
         nu*Log[5])/E^((3*I)*xi)) + 
    e^4*((-6*I)*Sqrt[5/7] + ((37*I)/2)*Sqrt[7/5]*nu + 4*Sqrt[5/7]*Pi - 
      12*Sqrt[5/7]*nu*Pi + ((464*I)/3)*Sqrt[5/7]*Log[2] - 
      (464*I)*Sqrt[5/7]*nu*Log[2] + E^((4*I)*xi)*(((-37*I)/6)*Sqrt[5/7] + 
        (((1999*I)/16)*nu)/Sqrt[35] + (611*Sqrt[5/7]*Pi)/144 - 
        (611*Sqrt[5/7]*nu*Pi)/48 + ((23*I)/18)*Sqrt[5/7]*Log[2] - 
        ((23*I)/6)*Sqrt[5/7]*nu*Log[2]) - ((675*I)/8)*Sqrt[5/7]*Log[3] + 
      ((2025*I)/8)*Sqrt[5/7]*nu*Log[3] + E^((2*I)*xi)*
       (((-145*I)/24)*Sqrt[5/7] + ((415*I)/16)*Sqrt[5/7]*nu + 
        (191*Sqrt[5/7]*Pi)/48 - (191*Sqrt[5/7]*nu*Pi)/16 - 
        ((319*I)/9)*Sqrt[5/7]*Log[2] + ((319*I)/3)*Sqrt[5/7]*nu*Log[2] + 
        ((531*I)/16)*Sqrt[5/7]*Log[3] - ((1593*I)/16)*Sqrt[5/7]*nu*Log[3]) + 
      (((-125*I)/24)*Sqrt[5/7] + ((351*I)/16)*Sqrt[5/7]*nu + 
        (125*Sqrt[5/7]*Pi)/36 - (125*Sqrt[5/7]*nu*Pi)/12 - 
        ((2776*I)/9)*Sqrt[5/7]*Log[2] + ((2776*I)/3)*Sqrt[5/7]*nu*Log[2] + 
        ((405*I)/8)*Sqrt[5/7]*Log[3] - ((1215*I)/8)*Sqrt[5/7]*nu*Log[3] + 
        ((15625*I)/144)*Sqrt[5/7]*Log[5] - ((15625*I)/48)*Sqrt[5/7]*nu*
         Log[5])/E^((2*I)*xi) + (((-533*I)/24)*Sqrt[5/7] + 
        (((8159*I)/16)*nu)/Sqrt[35] + (533*Sqrt[5/7]*Pi)/36 - 
        (533*Sqrt[5/7]*nu*Pi)/12 + ((2231*I)/18)*Sqrt[5/7]*Log[2] - 
        ((2231*I)/6)*Sqrt[5/7]*nu*Log[2] + ((279*I)/16)*Sqrt[35]*Log[3] - 
        ((837*I)/16)*Sqrt[35]*nu*Log[3] - ((15625*I)/144)*Sqrt[5/7]*Log[5] + 
        ((15625*I)/48)*Sqrt[5/7]*nu*Log[5])/E^((4*I)*xi)) + 
    e^5*(E^((3*I)*xi)*(((-15807*I)/2048)*Sqrt[5/7] + ((24341*I)/1024)*
         Sqrt[7/5]*nu + (44971*Sqrt[5/7]*Pi)/9216 - (44971*Sqrt[5/7]*nu*Pi)/
         3072 - ((240349*I)/4608)*Sqrt[5/7]*Log[2] + ((240349*I)/1536)*
         Sqrt[5/7]*nu*Log[2] + ((3105*I)/64)*Sqrt[5/7]*Log[3] - 
        ((9315*I)/64)*Sqrt[5/7]*nu*Log[3]) + 
      E^(I*xi)*(((-21841*I)/3072)*Sqrt[5/7] + (((234961*I)/1536)*nu)/
         Sqrt[35] + (21925*Sqrt[5/7]*Pi)/4608 - (21925*Sqrt[5/7]*nu*Pi)/
         1536 + ((186437*I)/768)*Sqrt[5/7]*Log[2] - ((186437*I)/256)*
         Sqrt[5/7]*nu*Log[2] - ((17397*I)/128)*Sqrt[5/7]*Log[3] + 
        ((52191*I)/128)*Sqrt[5/7]*nu*Log[3]) + E^((5*I)*xi)*
       (((-53077*I)/6144)*Sqrt[5/7] + ((75571*I)/3072)*Sqrt[7/5]*nu + 
        (31663*Pi)/(1024*Sqrt[35]) - (94989*nu*Pi)/(1024*Sqrt[35]) + 
        (((47351*I)/4608)*Log[2])/Sqrt[35] - (((47351*I)/1536)*nu*Log[2])/
         Sqrt[35] - (((459*I)/512)*Log[3])/Sqrt[35] + 
        (((1377*I)/512)*nu*Log[3])/Sqrt[35]) + 
      (((-22741*I)/3072)*Sqrt[5/7] + (((245761*I)/1536)*nu)/Sqrt[35] + 
        (22741*Sqrt[5/7]*Pi)/4608 - (22741*Sqrt[5/7]*nu*Pi)/1536 - 
        ((1308149*I)/2304)*Sqrt[5/7]*Log[2] + ((1308149*I)/768)*Sqrt[5/7]*nu*
         Log[2] + ((30537*I)/256)*Sqrt[5/7]*Log[3] - ((91611*I)/256)*
         Sqrt[5/7]*nu*Log[3] + ((203125*I)/1152)*Sqrt[5/7]*Log[5] - 
        ((203125*I)/384)*Sqrt[5/7]*nu*Log[5])/E^(I*xi) + 
      (((-6707*I)/2048)*Sqrt[5/7] + ((8741*I)/1024)*Sqrt[7/5]*nu + 
        (6707*Sqrt[5/7]*Pi)/3072 - (6707*Sqrt[5/7]*nu*Pi)/1024 + 
        ((2621959*I)/4608)*Sqrt[5/7]*Log[2] - ((2621959*I)/1536)*Sqrt[5/7]*nu*
         Log[2] + ((29349*I)/128)*Sqrt[5/7]*Log[3] - ((88047*I)/128)*
         Sqrt[5/7]*nu*Log[3] - ((1796875*I)/4608)*Sqrt[5/7]*Log[5] + 
        ((1796875*I)/1536)*Sqrt[5/7]*nu*Log[5])/E^((3*I)*xi) + 
      (((-32911*I)/6144)*Sqrt[35] + (((2656597*I)/3072)*nu)/Sqrt[35] + 
        (32911*Sqrt[35]*Pi)/9216 - (32911*Sqrt[35]*nu*Pi)/3072 - 
        (((740869*I)/512)*Log[2])/Sqrt[35] + (((2222607*I)/512)*nu*Log[2])/
         Sqrt[35] - ((7767*I)/32)*Sqrt[5/7]*Log[3] + ((23301*I)/32)*Sqrt[5/7]*
         nu*Log[3] + ((15625*I)/384)*Sqrt[5/7]*Log[5] - 
        ((15625*I)/128)*Sqrt[5/7]*nu*Log[5] + ((823543*I)/4608)*Sqrt[7/5]*
         Log[7] - ((823543*I)/1536)*Sqrt[7/5]*nu*Log[7])/E^((5*I)*xi)) + 
    e^6*(((-17*I)/2)*Sqrt[5/7] + (((733*I)/4)*nu)/Sqrt[35] + 
      (19591*Sqrt[5/7]*Pi)/3456 - (19591*Sqrt[5/7]*nu*Pi)/1152 - 
      ((24761*I)/27)*Sqrt[5/7]*Log[2] + ((24761*I)/9)*Sqrt[5/7]*nu*Log[2] + 
      ((27081*I)/128)*Sqrt[5/7]*Log[3] - ((81243*I)/128)*Sqrt[5/7]*nu*
       Log[3] + E^((2*I)*xi)*(((-1049*I)/128)*Sqrt[5/7] + 
        (((67559*I)/384)*nu)/Sqrt[35] + (12839*Sqrt[5/7]*Pi)/2304 - 
        (12839*Sqrt[5/7]*nu*Pi)/768 + ((105257*I)/288)*Sqrt[5/7]*Log[2] - 
        ((105257*I)/96)*Sqrt[5/7]*nu*Log[2] - ((53415*I)/256)*Sqrt[5/7]*
         Log[3] + ((160245*I)/256)*Sqrt[5/7]*nu*Log[3]) + 
      E^((4*I)*xi)*(((-2341*I)/48)/Sqrt[35] + (((204103*I)/960)*nu)/
         Sqrt[35] + (10813*Pi)/(384*Sqrt[35]) - (10813*nu*Pi)/
         (128*Sqrt[35]) - ((1943*I)/36)*Sqrt[7/5]*Log[2] + 
        ((1943*I)/12)*Sqrt[7/5]*nu*Log[2] + (((11187*I)/32)*Log[3])/
         Sqrt[35] - (((33561*I)/32)*nu*Log[3])/Sqrt[35]) + 
      E^((6*I)*xi)*(((-7589*I)/128)/Sqrt[35] + (((148613*I)/640)*nu)/
         Sqrt[35] + (310351*Pi)/(6912*Sqrt[35]) - (310351*nu*Pi)/
         (2304*Sqrt[35]) + (((14603*I)/864)*Log[2])/Sqrt[35] - 
        (((14603*I)/288)*nu*Log[2])/Sqrt[35] - (((459*I)/256)*Log[3])/
         Sqrt[35] + (((1377*I)/256)*nu*Log[3])/Sqrt[35] - 
        (((44*I)/27)*Log[4])/Sqrt[35] + (((44*I)/9)*nu*Log[4])/Sqrt[35]) + 
      ((921875*I)/3456)*Sqrt[5/7]*Log[5] - ((921875*I)/1152)*Sqrt[5/7]*nu*
       Log[5] + (((-491*I)/384)*Sqrt[35] + (((74519*I)/384)*nu)/Sqrt[35] + 
        (491*Sqrt[35]*Pi)/576 - (491*Sqrt[35]*nu*Pi)/192 + 
        ((113425*I)/96)*Sqrt[5/7]*Log[2] - ((113425*I)/32)*Sqrt[5/7]*nu*
         Log[2] + ((41427*I)/128)*Sqrt[5/7]*Log[3] - ((124281*I)/128)*
         Sqrt[5/7]*nu*Log[3] - ((78125*I)/768)*Sqrt[35]*Log[5] + 
        ((78125*I)/256)*Sqrt[35]*nu*Log[5])/E^((2*I)*xi) + 
      ((18*I)/Sqrt[35] - (((103577*I)/960)*nu)/Sqrt[35] - (12*Pi)/Sqrt[35] + 
        (36*nu*Pi)/Sqrt[35] - ((8866*I)/9)*Sqrt[5/7]*Log[2] + 
        ((8866*I)/3)*Sqrt[5/7]*nu*Log[2] - (((1152693*I)/256)*Log[3])/
         Sqrt[35] + (((3458079*I)/256)*nu*Log[3])/Sqrt[35] + 
        ((1015625*I)/2304)*Sqrt[5/7]*Log[5] - ((1015625*I)/768)*Sqrt[5/7]*nu*
         Log[5] + ((823543*I)/2304)*Sqrt[7/5]*Log[7] - 
        ((823543*I)/768)*Sqrt[7/5]*nu*Log[7])/E^((4*I)*xi) + 
      (((-39259*I)/128)/Sqrt[35] + (((908693*I)/640)*nu)/Sqrt[35] + 
        (39259*Pi)/(192*Sqrt[35]) - (39259*nu*Pi)/(64*Sqrt[35]) + 
        (((6339593*I)/864)*Log[2])/Sqrt[35] - (((6339593*I)/288)*nu*Log[2])/
         Sqrt[35] + (((116883*I)/256)*Log[3])/Sqrt[35] - 
        (((350649*I)/256)*nu*Log[3])/Sqrt[35] + ((15625*I)/3456)*Sqrt[5/7]*
         Log[5] - ((15625*I)/1152)*Sqrt[5/7]*nu*Log[5] - 
        ((823543*I)/2304)*Sqrt[7/5]*Log[7] + ((823543*I)/768)*Sqrt[7/5]*nu*
         Log[7])/E^((6*I)*xi)))
Hlme6[3, 1] = Sqrt[x]*(((I/12)*\[CapitalDelta])/Sqrt[14] + 
    e*((((-5*I)/12)*\[CapitalDelta])/(Sqrt[14]*E^(I*xi)) + 
      ((I/12)*E^(I*xi)*\[CapitalDelta])/Sqrt[14]) + 
    e^2*(((-1/4*I)*\[CapitalDelta])/Sqrt[14] - (((25*I)/48)*\[CapitalDelta])/
       (Sqrt[14]*E^((2*I)*xi)) - ((I/48)*E^((2*I)*xi)*\[CapitalDelta])/
       Sqrt[14]) + e^3*(((-1/96*I)*\[CapitalDelta])/(Sqrt[14]*E^(I*xi)) - 
      (((19*I)/96)*E^(I*xi)*\[CapitalDelta])/Sqrt[14] - 
      (((65*I)/96)*\[CapitalDelta])/(Sqrt[14]*E^((3*I)*xi)) - 
      (((11*I)/96)*E^((3*I)*xi)*\[CapitalDelta])/Sqrt[14]) + 
    e^4*(((-1/16*I)*\[CapitalDelta])/Sqrt[14] + 
      (((43*I)/288)*\[CapitalDelta])/(Sqrt[14]*E^((2*I)*xi)) - 
      (((53*I)/288)*E^((2*I)*xi)*\[CapitalDelta])/Sqrt[14] - 
      (((515*I)/576)*\[CapitalDelta])/(Sqrt[14]*E^((4*I)*xi)) - 
      (((131*I)/576)*E^((4*I)*xi)*\[CapitalDelta])/Sqrt[14]) + 
    e^5*((((-73*I)/2304)*\[CapitalDelta])/(Sqrt[14]*E^(I*xi)) - 
      (((43*I)/2304)*E^(I*xi)*\[CapitalDelta])/Sqrt[14] + 
      (((197*I)/512)*\[CapitalDelta])/(Sqrt[14]*E^((3*I)*xi)) - 
      (((73*I)/512)*E^((3*I)*xi)*\[CapitalDelta])/Sqrt[14] - 
      (((5485*I)/4608)*\[CapitalDelta])/(Sqrt[14]*E^((5*I)*xi)) - 
      (((1735*I)/4608)*E^((5*I)*xi)*\[CapitalDelta])/Sqrt[14]) + 
    e^6*(((-1/32*I)*\[CapitalDelta])/Sqrt[14] - 
      (((109*I)/2304)*\[CapitalDelta])/(Sqrt[14]*E^((2*I)*xi)) + 
      ((5*I)/2304)*Sqrt[7/2]*E^((2*I)*xi)*\[CapitalDelta] + 
      (((2159*I)/2880)*\[CapitalDelta])/(Sqrt[14]*E^((4*I)*xi)) - 
      (((29*I)/576)*E^((4*I)*xi)*\[CapitalDelta])/Sqrt[14] - 
      (((1223*I)/768)*\[CapitalDelta])/(Sqrt[14]*E^((6*I)*xi)) - 
      (((2227*I)/3840)*E^((6*I)*xi)*\[CapitalDelta])/Sqrt[14])) + 
  x^(3/2)*((-1/9*I)*Sqrt[2/7]*\[CapitalDelta] - ((I/18)*nu*\[CapitalDelta])/
     Sqrt[14] + e^3*(((((583*I)/72)*\[CapitalDelta])/Sqrt[14] - 
        ((169*I)/576)*Sqrt[7/2]*nu*\[CapitalDelta])/E^((3*I)*xi) + 
      E^((3*I)*xi)*((((67*I)/18)*\[CapitalDelta])/Sqrt[14] + 
        (((23*I)/576)*nu*\[CapitalDelta])/Sqrt[14]) + 
      ((((53*I)/36)*\[CapitalDelta])/Sqrt[14] - 
        (((139*I)/576)*nu*\[CapitalDelta])/Sqrt[14])/E^(I*xi) + 
      E^(I*xi)*((-1/72*I)*Sqrt[7/2]*\[CapitalDelta] - 
        (((173*I)/576)*nu*\[CapitalDelta])/Sqrt[14])) + 
    e*(E^(I*xi)*((I/36)*Sqrt[7/2]*\[CapitalDelta] - (I/72)*Sqrt[7/2]*nu*
         \[CapitalDelta]) + (((11*I)/36)*Sqrt[7/2]*\[CapitalDelta] - 
        (((41*I)/72)*nu*\[CapitalDelta])/Sqrt[14])/E^(I*xi)) + 
    e^2*((((79*I)/144)*\[CapitalDelta])/Sqrt[14] - 
      (((13*I)/72)*nu*\[CapitalDelta])/Sqrt[14] + 
      E^((2*I)*xi)*((((421*I)/288)*\[CapitalDelta])/Sqrt[14] - 
        ((I/36)*nu*\[CapitalDelta])/Sqrt[14]) + 
      ((((1301*I)/288)*\[CapitalDelta])/Sqrt[14] - 
        (((85*I)/72)*nu*\[CapitalDelta])/Sqrt[14])/E^((2*I)*xi)) + 
    e^4*((((347*I)/288)*\[CapitalDelta])/Sqrt[14] - 
      (((11*I)/36)*nu*\[CapitalDelta])/Sqrt[14] + 
      E^((2*I)*xi)*((((-2621*I)/1728)*\[CapitalDelta])/Sqrt[14] - 
        ((43*I)/864)*Sqrt[7/2]*nu*\[CapitalDelta]) + 
      ((((-109*I)/1728)*\[CapitalDelta])/Sqrt[14] + 
        (((79*I)/864)*nu*\[CapitalDelta])/Sqrt[14])/E^((2*I)*xi) + 
      E^((4*I)*xi)*((((3247*I)/432)*\[CapitalDelta])/Sqrt[14] + 
        (((101*I)/864)*nu*\[CapitalDelta])/Sqrt[14]) + 
      ((((5837*I)/432)*\[CapitalDelta])/Sqrt[14] - 
        (((2885*I)/864)*nu*\[CapitalDelta])/Sqrt[14])/E^((4*I)*xi)) + 
    e^5*((((-2447*I)/4608)*Sqrt[7/2]*\[CapitalDelta] + 
        ((1205*I)/9216)*Sqrt[7/2]*nu*\[CapitalDelta])/E^((3*I)*xi) + 
      E^((5*I)*xi)*((((188705*I)/13824)*\[CapitalDelta])/Sqrt[14] + 
        (((5749*I)/27648)*nu*\[CapitalDelta])/Sqrt[14]) + 
      ((((14327*I)/6912)*\[CapitalDelta])/Sqrt[14] - 
        (((5345*I)/13824)*nu*\[CapitalDelta])/Sqrt[14])/E^(I*xi) + 
      E^(I*xi)*((((7477*I)/6912)*\[CapitalDelta])/Sqrt[14] - 
        (((5407*I)/13824)*nu*\[CapitalDelta])/Sqrt[14]) + 
      E^((3*I)*xi)*((((-23195*I)/4608)*\[CapitalDelta])/Sqrt[14] - 
        (((3859*I)/9216)*nu*\[CapitalDelta])/Sqrt[14]) + 
      ((((299155*I)/13824)*\[CapitalDelta])/Sqrt[14] - 
        (((144661*I)/27648)*nu*\[CapitalDelta])/Sqrt[14])/E^((5*I)*xi)) + 
    e^6*(((115*I)/576)*Sqrt[7/2]*\[CapitalDelta] - 
      (((25*I)/72)*nu*\[CapitalDelta])/Sqrt[14] + 
      E^((2*I)*xi)*((((25799*I)/13824)*\[CapitalDelta])/Sqrt[14] - 
        ((13*I)/216)*Sqrt[7/2]*nu*\[CapitalDelta]) + 
      E^((6*I)*xi)*((((537277*I)/23040)*\[CapitalDelta])/Sqrt[14] + 
        (((227*I)/720)*nu*\[CapitalDelta])/Sqrt[14]) + 
      (((4633*I)/13824)*Sqrt[7/2]*\[CapitalDelta] - 
        (((1637*I)/3456)*nu*\[CapitalDelta])/Sqrt[14])/E^((2*I)*xi) + 
      E^((4*I)*xi)*(((-60349*I)/34560)*Sqrt[7/2]*\[CapitalDelta] - 
        (((8879*I)/17280)*nu*\[CapitalDelta])/Sqrt[14]) + 
      ((((-384443*I)/34560)*\[CapitalDelta])/Sqrt[14] + 
        (((44477*I)/17280)*nu*\[CapitalDelta])/Sqrt[14])/E^((4*I)*xi) + 
      ((((777397*I)/23040)*\[CapitalDelta])/Sqrt[14] - 
        (((46127*I)/5760)*nu*\[CapitalDelta])/Sqrt[14])/E^((6*I)*xi))) + 
  x^(5/2)*((((607*I)/2376)*\[CapitalDelta])/Sqrt[14] - 
    ((17*I)/297)*Sqrt[2/7]*nu*\[CapitalDelta] - 
    (((247*I)/2376)*nu^2*\[CapitalDelta])/Sqrt[14] + 
    e*(((((-1619*I)/1188)*\[CapitalDelta])/Sqrt[14] - 
        (((20077*I)/9504)*nu*\[CapitalDelta])/Sqrt[14] - 
        ((395*I)/9504)*Sqrt[7/2]*nu^2*\[CapitalDelta])/E^(I*xi) + 
      E^(I*xi)*(((445*I)/2376)*Sqrt[7/2]*\[CapitalDelta] - 
        (((10427*I)/9504)*nu*\[CapitalDelta])/Sqrt[14] - 
        (((691*I)/9504)*nu^2*\[CapitalDelta])/Sqrt[14])) + 
    e^2*((((19*I)/54)*\[CapitalDelta])/Sqrt[14] - 
      (((103*I)/48)*nu*\[CapitalDelta])/Sqrt[14] - ((5*I)/216)*Sqrt[7/2]*nu^2*
       \[CapitalDelta] + E^((2*I)*xi)*((((56989*I)/9504)*\[CapitalDelta])/
         Sqrt[14] - ((40*I)/99)*Sqrt[14]*nu*\[CapitalDelta] - 
        (((941*I)/9504)*nu^2*\[CapitalDelta])/Sqrt[14]) + 
      (((-163*I)/864)*Sqrt[7/2]*\[CapitalDelta] - 
        (((2363*I)/432)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((445*I)/864)*nu^2*\[CapitalDelta])/Sqrt[14])/E^((2*I)*xi)) + 
    e^3*(E^(I*xi)*((((4475*I)/6336)*\[CapitalDelta])/Sqrt[14] - 
        (((183527*I)/76032)*nu*\[CapitalDelta])/Sqrt[14] + 
        ((1063*I)/76032)*Sqrt[7/2]*nu^2*\[CapitalDelta]) + 
      E^((3*I)*xi)*((((21877*I)/1188)*\[CapitalDelta])/Sqrt[14] - 
        ((168989*I)/76032)*Sqrt[7/2]*nu*\[CapitalDelta] - 
        (((7963*I)/76032)*nu^2*\[CapitalDelta])/Sqrt[14]) + 
      ((((15047*I)/2376)*\[CapitalDelta])/Sqrt[14] - 
        (((620129*I)/76032)*nu*\[CapitalDelta])/Sqrt[14] - 
        (((25297*I)/76032)*nu^2*\[CapitalDelta])/Sqrt[14])/E^(I*xi) + 
      ((((439*I)/576)*\[CapitalDelta])/Sqrt[14] - ((11681*I)/6912)*Sqrt[7/2]*
         nu*\[CapitalDelta] + (((21361*I)/6912)*nu^2*\[CapitalDelta])/
         Sqrt[14])/E^((3*I)*xi)) + 
    e^4*(((17927*I)/25344)*Sqrt[7/2]*\[CapitalDelta] - 
      (((261091*I)/38016)*nu*\[CapitalDelta])/Sqrt[14] - 
      (((29*I)/4752)*nu^2*\[CapitalDelta])/Sqrt[14] + 
      E^((4*I)*xi)*((((20188603*I)/456192)*\[CapitalDelta])/Sqrt[14] - 
        (((7867861*I)/228096)*nu*\[CapitalDelta])/Sqrt[14] - 
        (((925*I)/114048)*nu^2*\[CapitalDelta])/Sqrt[14]) + 
      E^((2*I)*xi)*((((-248153*I)/114048)*\[CapitalDelta])/Sqrt[14] - 
        (((217429*I)/57024)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((19585*I)/57024)*nu^2*\[CapitalDelta])/Sqrt[14]) + 
      ((((394703*I)/114048)*\[CapitalDelta])/Sqrt[14] - 
        (((426131*I)/57024)*nu*\[CapitalDelta])/Sqrt[14] - 
        (((104779*I)/57024)*nu^2*\[CapitalDelta])/Sqrt[14])/E^((2*I)*xi) + 
      ((((229009*I)/41472)*\[CapitalDelta])/Sqrt[14] - 
        (((467731*I)/20736)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((92249*I)/10368)*nu^2*\[CapitalDelta])/Sqrt[14])/E^((4*I)*xi)) + 
    e^5*(E^(I*xi)*((((2380291*I)/456192)*\[CapitalDelta])/Sqrt[14] - 
        ((1362401*I)/1824768)*Sqrt[7/2]*nu*\[CapitalDelta] + 
        ((58583*I)/1824768)*Sqrt[7/2]*nu^2*\[CapitalDelta]) + 
      ((((3312755*I)/228096)*\[CapitalDelta])/Sqrt[14] - 
        (((1034419*I)/67584)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((376927*I)/1824768)*nu^2*\[CapitalDelta])/Sqrt[14])/E^(I*xi) + 
      E^((5*I)*xi)*((((84368173*I)/912384)*\[CapitalDelta])/Sqrt[14] - 
        (((27685435*I)/405504)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((1183621*I)/3649536)*nu^2*\[CapitalDelta])/Sqrt[14]) + 
      E^((3*I)*xi)*((((-62365*I)/3456)*\[CapitalDelta])/Sqrt[14] + 
        (((54637*I)/36864)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((65815*I)/110592)*nu^2*\[CapitalDelta])/Sqrt[14]) + 
      ((((-5939*I)/11264)*\[CapitalDelta])/Sqrt[14] - ((830227*I)/1216512)*
         Sqrt[7/2]*nu*\[CapitalDelta] - (((8228413*I)/1216512)*nu^2*
          \[CapitalDelta])/Sqrt[14])/E^((3*I)*xi) + 
      (((462361*I)/228096)*Sqrt[7/2]*\[CapitalDelta] - 
        (((145148405*I)/3649536)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((74335931*I)/3649536)*nu^2*\[CapitalDelta])/Sqrt[14])/
       E^((5*I)*xi)) + e^6*((((715175*I)/76032)*\[CapitalDelta])/Sqrt[14] - 
      (((428063*I)/38016)*nu*\[CapitalDelta])/Sqrt[14] + 
      (((985*I)/4752)*nu^2*\[CapitalDelta])/Sqrt[14] + 
      ((((-3622489*I)/456192)*\[CapitalDelta])/Sqrt[14] + 
        (((831011*I)/285120)*nu*\[CapitalDelta])/Sqrt[14] - 
        ((784649*I)/285120)*Sqrt[7/2]*nu^2*\[CapitalDelta])/E^((4*I)*xi) + 
      E^((2*I)*xi)*((((21980947*I)/1824768)*\[CapitalDelta])/Sqrt[14] - 
        (((9335929*I)/912384)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((136259*I)/456192)*nu^2*\[CapitalDelta])/Sqrt[14]) + 
      E^((4*I)*xi)*((((-45688871*I)/760320)*\[CapitalDelta])/Sqrt[14] + 
        (((6067799*I)/285120)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((40465*I)/57024)*nu^2*\[CapitalDelta])/Sqrt[14]) + 
      ((((7508873*I)/608256)*\[CapitalDelta])/Sqrt[14] - 
        ((1993423*I)/912384)*Sqrt[7/2]*nu*\[CapitalDelta] + 
        (((410455*I)/456192)*nu^2*\[CapitalDelta])/Sqrt[14])/E^((2*I)*xi) + 
      E^((6*I)*xi)*((((107691919*I)/608256)*\[CapitalDelta])/Sqrt[14] - 
        (((191528717*I)/1520640)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((852373*I)/760320)*nu^2*\[CapitalDelta])/Sqrt[14]) + 
      (((12426757*I)/3041280)*Sqrt[7/2]*\[CapitalDelta] - 
        (((33747551*I)/506880)*nu*\[CapitalDelta])/Sqrt[14] + 
        (((6301373*I)/152064)*nu^2*\[CapitalDelta])/Sqrt[14])/
       E^((6*I)*xi))) + 
  x^2*(chiscl*delta*(1/(6*Sqrt[14]) - (13*nu)/(24*Sqrt[14])) + 
    chiacl*(1/(6*Sqrt[14]) - (11*nu)/(24*Sqrt[14])) + 
    (Sqrt[7/2]*\[CapitalDelta])/60 + ((I/12)*Pi*\[CapitalDelta])/Sqrt[14] + 
    (\[CapitalDelta]*Log[2])/(6*Sqrt[14]) + 
    e*((chiscl*delta*(25/(12*Sqrt[14]) - (3*Sqrt[7/2]*nu)/8) + 
        chiacl*(25/(12*Sqrt[14]) - (181*nu)/(24*Sqrt[14])) - 
        (3*Sqrt[7/2]*\[CapitalDelta])/20 - (((3*I)/4)*Pi*\[CapitalDelta])/
         Sqrt[14] - (\[CapitalDelta]*Log[2])/(6*Sqrt[14]))/E^(I*xi) + 
      E^(I*xi)*(chiacl*(Sqrt[7/2]/12 - (17*nu)/(8*Sqrt[14])) + 
        chiscl*delta*(Sqrt[7/2]/12 - (17*nu)/(24*Sqrt[14])) + 
        (Sqrt[7/2]*\[CapitalDelta])/60 - (22*Sqrt[14]*nu*\[CapitalDelta])/
         135 + ((I/12)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (\[CapitalDelta]*Log[2])/(6*Sqrt[14]))) + 
    e^3*(E^(I*xi)*(chiacl*(29/(96*Sqrt[14]) - (5*Sqrt[7/2]*nu)/64) + 
        chiscl*delta*(29/(96*Sqrt[14]) - (227*nu)/(192*Sqrt[14])) - 
        (77*Sqrt[7/2]*\[CapitalDelta])/480 - (1747*nu*\[CapitalDelta])/
         (216*Sqrt[14]) - (((55*I)/96)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (5*\[CapitalDelta]*Log[2])/(48*Sqrt[14])) + 
      E^((3*I)*xi)*(chiacl*(461/(96*Sqrt[14]) - (3665*nu)/(192*Sqrt[14])) + 
        chiscl*delta*(461/(96*Sqrt[14]) - (643*nu)/(192*Sqrt[14])) + 
        (43*Sqrt[7/2]*\[CapitalDelta])/480 - 
        (11*Sqrt[7/2]*nu*\[CapitalDelta])/30 - 
        (((65*I)/288)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (65*\[CapitalDelta]*Log[2])/(144*Sqrt[14])) + 
      (chiacl*(443/(96*Sqrt[14]) - (425*Sqrt[7/2]*nu)/192) + 
        chiscl*delta*(443/(96*Sqrt[14]) - (1717*nu)/(192*Sqrt[14])) - 
        (347*Sqrt[7/2]*\[CapitalDelta])/480 - 
        (((347*I)/96)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (2519*\[CapitalDelta]*Log[2])/(144*Sqrt[14]) - 
        (81*\[CapitalDelta]*Log[3])/(16*Sqrt[14]))/E^((3*I)*xi) + 
      (chiacl*(251/(96*Sqrt[14]) - (1895*nu)/(192*Sqrt[14])) + 
        chiscl*delta*(251/(96*Sqrt[14]) - (421*nu)/(192*Sqrt[14])) - 
        (67*Sqrt[7/2]*\[CapitalDelta])/480 + 
        (11*Sqrt[7/2]*nu*\[CapitalDelta])/270 - 
        (((67*I)/96)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (37*Sqrt[7/2]*\[CapitalDelta]*Log[2])/48 + 
        (81*\[CapitalDelta]*Log[3])/(16*Sqrt[14]))/E^(I*xi)) + 
    e^2*(chiacl*(1/Sqrt[14] - (83*nu)/(24*Sqrt[14])) + 
      chiscl*delta*(1/Sqrt[14] - (37*nu)/(24*Sqrt[14])) - 
      (7*Sqrt[7/2]*\[CapitalDelta])/60 + (22*Sqrt[14]*nu*\[CapitalDelta])/
       135 - (I/12)*Sqrt[7/2]*Pi*\[CapitalDelta] + (\[CapitalDelta]*Log[2])/
       (6*Sqrt[14]) + E^((2*I)*xi)*(chiacl*(55/(24*Sqrt[14]) - 
          (431*nu)/(48*Sqrt[14])) + chiscl*delta*(55/(24*Sqrt[14]) - 
          (85*nu)/(48*Sqrt[14])) + (Sqrt[7/2]*\[CapitalDelta])/24 - 
        (22*Sqrt[14]*nu*\[CapitalDelta])/135 - ((I/48)*Pi*\[CapitalDelta])/
         Sqrt[14] + (5*\[CapitalDelta]*Log[2])/(12*Sqrt[14])) + 
      (chiacl*(73/(24*Sqrt[14]) - (505*nu)/(48*Sqrt[14])) + 
        chiscl*delta*(73/(24*Sqrt[14]) - (81*nu)/(16*Sqrt[14])) - 
        (3*Sqrt[7/2]*\[CapitalDelta])/8 - (((15*I)/8)*Pi*\[CapitalDelta])/
         Sqrt[14] - (61*\[CapitalDelta]*Log[2])/(12*Sqrt[14]) + 
        (81*\[CapitalDelta]*Log[3])/(16*Sqrt[14]))/E^((2*I)*xi)) + 
    e^4*(chiacl*(25/(16*Sqrt[14]) - (353*nu)/(64*Sqrt[14])) + 
      chiscl*delta*(25/(16*Sqrt[14]) - (135*nu)/(64*Sqrt[14])) - 
      (29*Sqrt[7/2]*\[CapitalDelta])/160 + (3733*nu*\[CapitalDelta])/
       (360*Sqrt[14]) - (((337*I)/384)*Pi*\[CapitalDelta])/Sqrt[14] - 
      (295*\[CapitalDelta]*Log[2])/(48*Sqrt[14]) + 
      E^((2*I)*xi)*(chiscl*delta*(11/(144*Sqrt[14]) - 
          (29*nu)/(24*Sqrt[14])) + chiacl*(11/(144*Sqrt[14]) + 
          (5*nu)/(9*Sqrt[14])) - (7*Sqrt[7/2]*\[CapitalDelta])/30 - 
        (8119*nu*\[CapitalDelta])/(1080*Sqrt[14]) - 
        (((149*I)/288)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (\[CapitalDelta]*Log[2])/(9*Sqrt[14])) + (729*\[CapitalDelta]*Log[3])/
       (128*Sqrt[14]) + E^((4*I)*xi)*(chiacl*(2489/(288*Sqrt[14]) - 
          (13285*nu)/(384*Sqrt[14])) + chiscl*delta*(2489/(288*Sqrt[14]) - 
          (6617*nu)/(1152*Sqrt[14])) + (493*Sqrt[7/2]*\[CapitalDelta])/2880 - 
        (88*Sqrt[14]*nu*\[CapitalDelta])/405 - 
        (((449*I)/768)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (365*\[CapitalDelta]*Log[2])/(288*Sqrt[14]) - 
        (27*Sqrt[7/2]*\[CapitalDelta]*Log[3])/256) + 
      (chiacl*(317/(144*Sqrt[14]) - (407*nu)/(48*Sqrt[14])) + 
        chiscl*delta*(317/(144*Sqrt[14]) - (173*nu)/(144*Sqrt[14])) - 
        (29*Sqrt[7/2]*\[CapitalDelta])/360 + 
        (11*Sqrt[7/2]*nu*\[CapitalDelta])/405 - 
        (((29*I)/72)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (107*\[CapitalDelta]*Log[2])/(4*Sqrt[14]) - 
        (459*\[CapitalDelta]*Log[3])/(32*Sqrt[14]))/E^((2*I)*xi) + 
      (chiacl*(2021/(288*Sqrt[14]) - (26599*nu)/(1152*Sqrt[14])) + 
        chiscl*delta*(2021/(288*Sqrt[14]) - (1913*nu)/(128*Sqrt[14])) - 
        (403*Sqrt[7/2]*\[CapitalDelta])/320 - 
        (((403*I)/64)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (1203*\[CapitalDelta]*Log[2])/(32*Sqrt[14]) - 
        (81*\[CapitalDelta]*Log[3])/(128*Sqrt[14]) + 
        (59375*\[CapitalDelta]*Log[5])/(2304*Sqrt[14]))/E^((4*I)*xi)) + 
    e^5*(E^((3*I)*xi)*(chiscl*delta*(-783/(512*Sqrt[14]) - 
          (1573*nu)/(3072*Sqrt[14])) + chiacl*(-783/(512*Sqrt[14]) + 
          (22489*nu)/(3072*Sqrt[14])) - (551*Sqrt[7/2]*\[CapitalDelta])/
         1536 - (2501*nu*\[CapitalDelta])/(320*Sqrt[14]) - 
        (((493*I)/1536)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (311*Sqrt[7/2]*\[CapitalDelta]*Log[2])/2304 + 
        (27*Sqrt[7/2]*\[CapitalDelta]*Log[3])/256) + 
      (chiacl*(7877/(2304*Sqrt[14]) - (59233*nu)/(4608*Sqrt[14])) + 
        chiscl*delta*(7877/(2304*Sqrt[14]) - (13907*nu)/(4608*Sqrt[14])) - 
        (481*Sqrt[7/2]*\[CapitalDelta])/2304 + (6473*nu*\[CapitalDelta])/
         (5184*Sqrt[14]) - (((787*I)/768)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (34211*\[CapitalDelta]*Log[2])/(1152*Sqrt[14]) - 
        (999*\[CapitalDelta]*Log[3])/(64*Sqrt[14]))/E^(I*xi) + 
      E^(I*xi)*(chiacl*(1739/(2304*Sqrt[14]) - (1457*Sqrt[7/2]*nu)/4608) + 
        chiscl*delta*(1739/(2304*Sqrt[14]) - (2543*nu)/(1536*Sqrt[14])) - 
        (157*Sqrt[7/2]*\[CapitalDelta])/768 - (7801*nu*\[CapitalDelta])/
         (540*Sqrt[14]) - (((2171*I)/2304)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (8339*\[CapitalDelta]*Log[2])/(1152*Sqrt[14]) + 
        (27*\[CapitalDelta]*Log[3])/(4*Sqrt[14])) + 
      E^((5*I)*xi)*(chiscl*delta*(66803/(4608*Sqrt[14]) - 
          (12323*Sqrt[7/2]*nu)/9216) + chiacl*(66803/(4608*Sqrt[14]) - 
          (537199*nu)/(9216*Sqrt[14])) + (6997*Sqrt[7/2]*\[CapitalDelta])/
         23040 - (1375*Sqrt[7/2]*nu*\[CapitalDelta])/2592 - 
        ((3887*I)/23040)*Sqrt[7/2]*Pi*\[CapitalDelta] + 
        (835*Sqrt[7/2]*\[CapitalDelta]*Log[2])/2304 - 
        (27*Sqrt[7/2]*\[CapitalDelta]*Log[3])/256 - 
        (26*Sqrt[2/7]*\[CapitalDelta]*Log[4])/45) + 
      (chiacl*(48893/(4608*Sqrt[14]) - (317129*nu)/(9216*Sqrt[14])) + 
        chiscl*delta*(48893/(4608*Sqrt[14]) - (24659*nu)/(1024*Sqrt[14])) - 
        (5317*Sqrt[7/2]*\[CapitalDelta])/2560 - 
        (((5317*I)/512)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (283687*\[CapitalDelta]*Log[2])/(11520*Sqrt[14]) + 
        (15417*\[CapitalDelta]*Log[3])/(320*Sqrt[14]) - 
        (59375*\[CapitalDelta]*Log[5])/(2304*Sqrt[14]))/E^((5*I)*xi) + 
      (chiacl*(639/(512*Sqrt[14]) - (17057*nu)/(3072*Sqrt[14])) + 
        chiscl*delta*(639/(512*Sqrt[14]) + (4997*nu)/(3072*Sqrt[14])) + 
        (223*Sqrt[7/2]*\[CapitalDelta])/1536 + 
        (11*Sqrt[7/2]*nu*\[CapitalDelta])/480 + 
        (((1115*I)/1536)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (18423*\[CapitalDelta]*Log[2])/(256*Sqrt[14]) + 
        (297*\[CapitalDelta]*Log[3])/(32*Sqrt[14]) + 
        (59375*\[CapitalDelta]*Log[5])/(2304*Sqrt[14]))/E^((3*I)*xi)) + 
    e^6*(chiscl*delta*(97/(48*Sqrt[14]) - (35*Sqrt[7/2]*nu)/96) + 
      chiacl*(97/(48*Sqrt[14]) - (691*nu)/(96*Sqrt[14])) - 
      (11*Sqrt[7/2]*\[CapitalDelta])/48 + (53063*nu*\[CapitalDelta])/
       (2160*Sqrt[14]) - (((1919*I)/1728)*Pi*\[CapitalDelta])/Sqrt[14] + 
      (857*\[CapitalDelta]*Log[2])/(24*Sqrt[14]) - 
      (1215*\[CapitalDelta]*Log[3])/(64*Sqrt[14]) + 
      E^((2*I)*xi)*(chiacl*(1633/(1152*Sqrt[14]) - (347*nu)/(72*Sqrt[14])) + 
        chiscl*delta*(1633/(1152*Sqrt[14]) - (1193*nu)/(576*Sqrt[14])) - 
        (157*Sqrt[7/2]*\[CapitalDelta])/720 - (32173*nu*\[CapitalDelta])/
         (2592*Sqrt[14]) - (((9593*I)/9216)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (71*\[CapitalDelta]*Log[2])/(8*Sqrt[14]) + 
        (2133*\[CapitalDelta]*Log[3])/(256*Sqrt[14])) + 
      E^((4*I)*xi)*(chiscl*delta*(-1573/(288*Sqrt[14]) + 
          (4199*nu)/(2880*Sqrt[14])) + chiacl*(-1573/(288*Sqrt[14]) + 
          (22691*nu)/(960*Sqrt[14])) - (4123*Sqrt[7/2]*\[CapitalDelta])/
         7200 - (6887*nu*\[CapitalDelta])/(810*Sqrt[14]) + 
        (((47*I)/288)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (1759*\[CapitalDelta]*Log[2])/(720*Sqrt[14]) + 
        (297*\[CapitalDelta]*Log[3])/(320*Sqrt[14]) + 
        (26*Sqrt[2/7]*\[CapitalDelta]*Log[4])/45) + 
      (chiacl*(-1301/(1440*Sqrt[14]) + (419*Sqrt[7/2]*nu)/2880) + 
        chiscl*delta*(-1301/(1440*Sqrt[14]) + (22891*nu)/(2880*Sqrt[14])) + 
        (4897*Sqrt[7/2]*\[CapitalDelta])/7200 + 
        (22*Sqrt[14]*nu*\[CapitalDelta])/2025 + 
        (((4897*I)/1440)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (75269*\[CapitalDelta]*Log[2])/(720*Sqrt[14]) + 
        (15957*\[CapitalDelta]*Log[3])/(320*Sqrt[14]) - 
        (15625*\[CapitalDelta]*Log[5])/(192*Sqrt[14]))/E^((4*I)*xi) + 
      E^((6*I)*xi)*(chiscl*delta*(44813/(1920*Sqrt[14]) - 
          (1013*Sqrt[7/2]*nu)/480) + chiacl*(44813/(1920*Sqrt[14]) - 
          (90371*nu)/(960*Sqrt[14])) + (1231*Sqrt[7/2]*\[CapitalDelta])/
         2400 - (33*Sqrt[7/2]*nu*\[CapitalDelta])/50 - 
        (((591407*I)/276480)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (9799*\[CapitalDelta]*Log[2])/(2160*Sqrt[14]) - 
        (243*Sqrt[7/2]*\[CapitalDelta]*Log[3])/2048 - 
        (26*Sqrt[2/7]*\[CapitalDelta]*Log[4])/45 - 
        (96875*\[CapitalDelta]*Log[5])/(55296*Sqrt[14])) + 
      (chiacl*(3835/(1152*Sqrt[14]) - (4747*nu)/(384*Sqrt[14])) + 
        chiscl*delta*(3835/(1152*Sqrt[14]) - (3725*nu)/(1152*Sqrt[14])) - 
        (713*Sqrt[7/2]*\[CapitalDelta])/2880 + (10583*nu*\[CapitalDelta])/
         (12960*Sqrt[14]) - ((3217*I)/18432)*Sqrt[7/2]*Pi*\[CapitalDelta] - 
        (8011*\[CapitalDelta]*Log[2])/(96*Sqrt[14]) + 
        (29619*\[CapitalDelta]*Log[3])/(2048*Sqrt[14]) + 
        (59375*\[CapitalDelta]*Log[5])/(2048*Sqrt[14]))/E^((2*I)*xi) + 
      (chiscl*delta*(6115/(384*Sqrt[14]) - (10373*Sqrt[7/2]*nu)/1920) + 
        chiacl*(6115/(384*Sqrt[14]) - (98107*nu)/(1920*Sqrt[14])) - 
        (15883*Sqrt[7/2]*\[CapitalDelta])/4800 - ((2269*I)/960)*Sqrt[7/2]*Pi*
         \[CapitalDelta] - (51749*Sqrt[7/2]*\[CapitalDelta]*Log[2])/4320 - 
        (501309*\[CapitalDelta]*Log[3])/(10240*Sqrt[14]) - 
        (59375*\[CapitalDelta]*Log[5])/(18432*Sqrt[14]) + 
        (3411821*Sqrt[7/2]*\[CapitalDelta]*Log[7])/276480)/E^((6*I)*xi))) + 
  x^3*(-1/45*(Sqrt[14]*\[CapitalDelta]) + (nu*\[CapitalDelta])/
     (180*Sqrt[14]) - (I/9)*Sqrt[2/7]*Pi*\[CapitalDelta] - 
    (I/72)*Sqrt[7/2]*nu*Pi*\[CapitalDelta] - 
    (2*Sqrt[2/7]*\[CapitalDelta]*Log[2])/9 - 
    (Sqrt[7/2]*nu*\[CapitalDelta]*Log[2])/36 + 
    e*(E^(I*xi)*((7*Sqrt[7/2]*\[CapitalDelta])/180 + 
        (246847*nu*\[CapitalDelta])/(11880*Sqrt[14]) - 
        (2521*nu^2*\[CapitalDelta])/(1485*Sqrt[14]) + (I/36)*Sqrt[7/2]*Pi*
         \[CapitalDelta] - (((5*I)/36)*nu*Pi*\[CapitalDelta])/Sqrt[14] + 
        (Sqrt[7/2]*\[CapitalDelta]*Log[2])/18 - (5*nu*\[CapitalDelta]*Log[2])/
         (18*Sqrt[14])) + ((1019*\[CapitalDelta])/(180*Sqrt[14]) - 
        (937*nu*\[CapitalDelta])/(90*Sqrt[14]) + 
        (((197*I)/36)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (((31*I)/36)*nu*Pi*\[CapitalDelta])/Sqrt[14] - 
        (Sqrt[7/2]*\[CapitalDelta]*Log[2])/18 + (5*nu*\[CapitalDelta]*Log[2])/
         (18*Sqrt[14]))/E^(I*xi)) + 
    e^3*(E^((3*I)*xi)*((-1949*\[CapitalDelta])/(360*Sqrt[14]) + 
        (439547*Sqrt[7/2]*nu*\[CapitalDelta])/95040 + 
        (883*nu^2*\[CapitalDelta])/(2376*Sqrt[14]) + 
        (((3419*I)/432)*Pi*\[CapitalDelta])/Sqrt[14] + ((7*I)/216)*Sqrt[7/2]*
         nu*Pi*\[CapitalDelta] - (29*\[CapitalDelta]*Log[2])/(54*Sqrt[14]) - 
        (215*nu*\[CapitalDelta]*Log[2])/(216*Sqrt[14])) + 
      E^(I*xi)*((-103*\[CapitalDelta])/(180*Sqrt[14]) + 
        (520903*nu*\[CapitalDelta])/(11880*Sqrt[14]) + 
        (20129*Sqrt[7/2]*nu^2*\[CapitalDelta])/23760 + 
        ((I/144)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (((31*I)/72)*nu*Pi*\[CapitalDelta])/Sqrt[14] + 
        (31*\[CapitalDelta]*Log[2])/(9*Sqrt[14]) + 
        (71*nu*\[CapitalDelta]*Log[2])/(72*Sqrt[14])) + 
      ((5137*\[CapitalDelta])/(120*Sqrt[14]) + 
        (1571*Sqrt[7/2]*nu*\[CapitalDelta])/540 + ((37*I)/6)*Sqrt[7/2]*Pi*
         \[CapitalDelta] - (((377*I)/48)*nu*Pi*\[CapitalDelta])/Sqrt[14] - 
        (12889*\[CapitalDelta]*Log[2])/(108*Sqrt[14]) + 
        (5641*nu*\[CapitalDelta]*Log[2])/(216*Sqrt[14]) + 
        (243*\[CapitalDelta]*Log[3])/(16*Sqrt[14]) - 
        (81*nu*\[CapitalDelta]*Log[3])/(16*Sqrt[14]))/E^((3*I)*xi) + 
      ((2*Sqrt[14]*\[CapitalDelta])/5 + (461009*Sqrt[7/2]*nu*\[CapitalDelta])/
         95040 + (2521*nu^2*\[CapitalDelta])/(11880*Sqrt[14]) + 
        (((67*I)/8)*Pi*\[CapitalDelta])/Sqrt[14] - ((3*I)/16)*Sqrt[7/2]*nu*Pi*
         \[CapitalDelta] + (437*\[CapitalDelta]*Log[2])/(36*Sqrt[14]) - 
        (365*nu*\[CapitalDelta]*Log[2])/(72*Sqrt[14]) - 
        (243*\[CapitalDelta]*Log[3])/(16*Sqrt[14]) + 
        (81*nu*\[CapitalDelta]*Log[3])/(16*Sqrt[14]))/E^(I*xi)) + 
    e^2*((793*\[CapitalDelta])/(720*Sqrt[14]) - (13913*nu*\[CapitalDelta])/
       (1584*Sqrt[14]) + (827*nu^2*\[CapitalDelta])/(1485*Sqrt[14]) + 
      (((319*I)/144)*Pi*\[CapitalDelta])/Sqrt[14] - (I/18)*Sqrt[7/2]*nu*Pi*
       \[CapitalDelta] - (17*\[CapitalDelta]*Log[2])/(72*Sqrt[14]) + 
      (5*nu*\[CapitalDelta]*Log[2])/(9*Sqrt[14]) + 
      E^((2*I)*xi)*((-379*\[CapitalDelta])/(1440*Sqrt[14]) + 
        (205429*Sqrt[7/2]*nu*\[CapitalDelta])/47520 - 
        (827*nu^2*\[CapitalDelta])/(1485*Sqrt[14]) + 
        (((619*I)/288)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (((5*I)/288)*nu*Pi*\[CapitalDelta])/Sqrt[14] - 
        (337*\[CapitalDelta]*Log[2])/(144*Sqrt[14]) - 
        (53*nu*\[CapitalDelta]*Log[2])/(72*Sqrt[14])) + 
      ((4933*\[CapitalDelta])/(288*Sqrt[14]) + (9731*nu*\[CapitalDelta])/
         (1440*Sqrt[14]) + (((5195*I)/288)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (((449*I)/144)*nu*Pi*\[CapitalDelta])/Sqrt[14] + 
        (5867*\[CapitalDelta]*Log[2])/(144*Sqrt[14]) - 
        (545*nu*\[CapitalDelta]*Log[2])/(72*Sqrt[14]) - 
        (81*\[CapitalDelta]*Log[3])/(2*Sqrt[14]) + 
        (243*nu*\[CapitalDelta]*Log[3])/(32*Sqrt[14]))/E^((2*I)*xi)) + 
    e^5*(((286357*\[CapitalDelta])/(34560*Sqrt[14]) + 
        (6242293*nu*\[CapitalDelta])/(35640*Sqrt[14]) - 
        (86057*nu^2*\[CapitalDelta])/(114048*Sqrt[14]) + 
        (((32743*I)/2304)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (((5413*I)/2304)*nu*Pi*\[CapitalDelta])/Sqrt[14] + 
        (96527*\[CapitalDelta]*Log[2])/(3456*Sqrt[14]) + 
        (8969*Sqrt[7/2]*nu*\[CapitalDelta]*Log[2])/3456 - 
        (4563*\[CapitalDelta]*Log[3])/(128*Sqrt[14]) - 
        (891*nu*\[CapitalDelta]*Log[3])/(128*Sqrt[14]))/E^(I*xi) + 
      E^((3*I)*xi)*((204679*\[CapitalDelta])/(23040*Sqrt[14]) - 
        (562073*nu*\[CapitalDelta])/(6912*Sqrt[14]) + 
        (2878583*nu^2*\[CapitalDelta])/(190080*Sqrt[14]) - 
        (((216095*I)/13824)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (((12539*I)/13824)*nu*Pi*\[CapitalDelta])/Sqrt[14] + 
        (180791*\[CapitalDelta]*Log[2])/(6912*Sqrt[14]) + 
        (16871*nu*\[CapitalDelta]*Log[2])/(6912*Sqrt[14]) - 
        (6345*\[CapitalDelta]*Log[3])/(256*Sqrt[14]) - 
        (243*nu*\[CapitalDelta]*Log[3])/(256*Sqrt[14])) + 
      E^(I*xi)*((35407*\[CapitalDelta])/(34560*Sqrt[14]) + 
        (2849573*nu*\[CapitalDelta])/(152064*Sqrt[14]) + 
        (94733*nu^2*\[CapitalDelta])/(3520*Sqrt[14]) + 
        (((8173*I)/2304)*Pi*\[CapitalDelta])/Sqrt[14] - 
        ((377*I)/2304)*Sqrt[7/2]*nu*Pi*\[CapitalDelta] - 
        (8305*Sqrt[7/2]*\[CapitalDelta]*Log[2])/3456 - 
        (5287*nu*\[CapitalDelta]*Log[2])/(3456*Sqrt[14]) + 
        (1755*\[CapitalDelta]*Log[3])/(128*Sqrt[14]) + 
        (243*nu*\[CapitalDelta]*Log[3])/(128*Sqrt[14])) + 
      E^((5*I)*xi)*((-3542717*\[CapitalDelta])/(69120*Sqrt[14]) + 
        (185395151*nu*\[CapitalDelta])/(22809600*Sqrt[14]) + 
        (1622647*nu^2*\[CapitalDelta])/(570240*Sqrt[14]) + 
        (((3339643*I)/69120)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (((78919*I)/69120)*nu*Pi*\[CapitalDelta])/Sqrt[14] - 
        (552179*\[CapitalDelta]*Log[2])/(6912*Sqrt[14]) - 
        (22403*nu*\[CapitalDelta]*Log[2])/(6912*Sqrt[14]) + 
        (6345*\[CapitalDelta]*Log[3])/(256*Sqrt[14]) + 
        (243*nu*\[CapitalDelta]*Log[3])/(256*Sqrt[14]) + 
        (7739*\[CapitalDelta]*Log[4])/(135*Sqrt[14]) + 
        (31*Sqrt[2/7]*nu*\[CapitalDelta]*Log[4])/135) + 
      ((12784993*\[CapitalDelta])/(69120*Sqrt[14]) + 
        (666451*Sqrt[7/2]*nu*\[CapitalDelta])/172800 + 
        ((338737*I)/13824)*Sqrt[7/2]*Pi*\[CapitalDelta] - 
        (((451097*I)/13824)*nu*Pi*\[CapitalDelta])/Sqrt[14] - 
        (324001*\[CapitalDelta]*Log[2])/(3840*Sqrt[14]) + 
        (19001*Sqrt[7/2]*nu*\[CapitalDelta]*Log[2])/3840 - 
        (304911*\[CapitalDelta]*Log[3])/(640*Sqrt[14]) + 
        (66987*nu*\[CapitalDelta]*Log[3])/(640*Sqrt[14]) + 
        (26875*\[CapitalDelta]*Log[5])/(256*Sqrt[14]) - 
        (9375*nu*\[CapitalDelta]*Log[5])/(256*Sqrt[14]))/E^((5*I)*xi) + 
      ((-113081*\[CapitalDelta])/(7680*Sqrt[14]) + 
        (992335501*nu*\[CapitalDelta])/(1520640*Sqrt[14]) + 
        (2521*nu^2*\[CapitalDelta])/(21120*Sqrt[14]) + 
        (((937*I)/1536)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (((163*I)/512)*nu*Pi*\[CapitalDelta])/Sqrt[14] + 
        (1238561*\[CapitalDelta]*Log[2])/(6912*Sqrt[14]) - 
        (591151*nu*\[CapitalDelta]*Log[2])/(6912*Sqrt[14]) + 
        (1971*\[CapitalDelta]*Log[3])/(128*Sqrt[14]) + 
        (729*nu*\[CapitalDelta]*Log[3])/(128*Sqrt[14]) - 
        (26875*\[CapitalDelta]*Log[5])/(256*Sqrt[14]) + 
        (9375*nu*\[CapitalDelta]*Log[5])/(256*Sqrt[14]))/E^((3*I)*xi)) + 
    e^4*((8269*\[CapitalDelta])/(2880*Sqrt[14]) - 
      (3415001*nu*\[CapitalDelta])/(95040*Sqrt[14]) - 
      (14237*nu^2*\[CapitalDelta])/(1188*Sqrt[14]) + 
      ((1057*I)/1152)*Sqrt[7/2]*Pi*\[CapitalDelta] - 
      (((2761*I)/2304)*nu*Pi*\[CapitalDelta])/Sqrt[14] - 
      (127*Sqrt[7/2]*\[CapitalDelta]*Log[2])/288 - 
      (937*nu*\[CapitalDelta]*Log[2])/(288*Sqrt[14]) + 
      E^((2*I)*xi)*((389*Sqrt[7/2]*\[CapitalDelta])/4320 + 
        (125537*nu*\[CapitalDelta])/(5940*Sqrt[14]) + 
        (1103*Sqrt[14]*nu^2*\[CapitalDelta])/1485 - 
        (((7615*I)/1728)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (((979*I)/1728)*nu*Pi*\[CapitalDelta])/Sqrt[14] + 
        (41*\[CapitalDelta]*Log[2])/(144*Sqrt[14]) + 
        (5*Sqrt[2/7]*nu*\[CapitalDelta]*Log[2])/9) - 
      (81*\[CapitalDelta]*Log[3])/(128*Sqrt[14]) + 
      (891*nu*\[CapitalDelta]*Log[3])/(256*Sqrt[14]) + 
      ((13933*\[CapitalDelta])/(4320*Sqrt[14]) + 
        (2919427*Sqrt[7/2]*nu*\[CapitalDelta])/71280 + 
        (2521*nu^2*\[CapitalDelta])/(17820*Sqrt[14]) + 
        (((9049*I)/864)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (((697*I)/432)*nu*Pi*\[CapitalDelta])/Sqrt[14] - 
        (7261*\[CapitalDelta]*Log[2])/(144*Sqrt[14]) + 
        (1945*nu*\[CapitalDelta]*Log[2])/(72*Sqrt[14]) + 
        (81*Sqrt[7/2]*\[CapitalDelta]*Log[3])/64 - 
        (783*nu*\[CapitalDelta]*Log[3])/(64*Sqrt[14]))/E^((2*I)*xi) + 
      E^((4*I)*xi)*((-341287*\[CapitalDelta])/(17280*Sqrt[14]) + 
        (15119893*nu*\[CapitalDelta])/(570240*Sqrt[14]) + 
        (2573*nu^2*\[CapitalDelta])/(1782*Sqrt[14]) + 
        (((24449*I)/1152)*Pi*\[CapitalDelta])/Sqrt[14] + 
        ((401*I)/4608)*Sqrt[7/2]*nu*Pi*\[CapitalDelta] - 
        (6839*Sqrt[7/2]*\[CapitalDelta]*Log[2])/1728 - 
        (3335*nu*\[CapitalDelta]*Log[2])/(1728*Sqrt[14]) + 
        (3645*\[CapitalDelta]*Log[3])/(128*Sqrt[14]) + 
        (297*nu*\[CapitalDelta]*Log[3])/(512*Sqrt[14])) + 
      ((321821*\[CapitalDelta])/(3456*Sqrt[14]) + (506777*nu*\[CapitalDelta])/
         (17280*Sqrt[14]) + (((309895*I)/3456)*Pi*\[CapitalDelta])/Sqrt[14] - 
        ((8285*I)/3456)*Sqrt[7/2]*nu*Pi*\[CapitalDelta] + 
        (458375*\[CapitalDelta]*Log[2])/(1728*Sqrt[14]) - 
        (109483*nu*\[CapitalDelta]*Log[2])/(1728*Sqrt[14]) + 
        (1377*\[CapitalDelta]*Log[3])/(128*Sqrt[14]) - 
        (243*nu*\[CapitalDelta]*Log[3])/(256*Sqrt[14]) - 
        (269375*\[CapitalDelta]*Log[5])/(1152*Sqrt[14]) + 
        (228125*nu*\[CapitalDelta]*Log[5])/(4608*Sqrt[14]))/E^((4*I)*xi)) + 
    e^6*((331*\[CapitalDelta])/(64*Sqrt[14]) - (951557*nu*\[CapitalDelta])/
       (10560*Sqrt[14]) - (5511281*nu^2*\[CapitalDelta])/(95040*Sqrt[14]) + 
      ((68537*I)/41472)*Sqrt[7/2]*Pi*\[CapitalDelta] - 
      ((6587*I)/20736)*Sqrt[7/2]*nu*Pi*\[CapitalDelta] + 
      (90859*\[CapitalDelta]*Log[2])/(864*Sqrt[14]) + 
      (2215*nu*\[CapitalDelta]*Log[2])/(216*Sqrt[14]) - 
      (40149*\[CapitalDelta]*Log[3])/(512*Sqrt[14]) - 
      (621*nu*\[CapitalDelta]*Log[3])/(256*Sqrt[14]) + 
      E^((2*I)*xi)*((-1367*\[CapitalDelta])/(1920*Sqrt[14]) - 
        (135963347*nu*\[CapitalDelta])/(1140480*Sqrt[14]) + 
        (9338059*nu^2*\[CapitalDelta])/(285120*Sqrt[14]) + 
        (((76889*I)/55296)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (((55729*I)/55296)*nu*Pi*\[CapitalDelta])/Sqrt[14] - 
        (7759*\[CapitalDelta]*Log[2])/(216*Sqrt[14]) + 
        (895*nu*\[CapitalDelta]*Log[2])/(1728*Sqrt[14]) + 
        (54837*\[CapitalDelta]*Log[3])/(2048*Sqrt[14]) - 
        (81*nu*\[CapitalDelta]*Log[3])/(512*Sqrt[14])) + 
      E^((4*I)*xi)*((3074807*\[CapitalDelta])/(86400*Sqrt[14]) - 
        (51139519*nu*\[CapitalDelta])/(178200*Sqrt[14]) + 
        (5957267*nu^2*\[CapitalDelta])/(285120*Sqrt[14]) - 
        (((5934253*I)/138240)*Pi*\[CapitalDelta])/Sqrt[14] - 
        (((106109*I)/69120)*nu*Pi*\[CapitalDelta])/Sqrt[14] + 
        (634709*\[CapitalDelta]*Log[2])/(8640*Sqrt[14]) + 
        (40499*nu*\[CapitalDelta]*Log[2])/(8640*Sqrt[14]) - 
        (20709*\[CapitalDelta]*Log[3])/(1024*Sqrt[14]) - 
        (3861*nu*\[CapitalDelta]*Log[3])/(2560*Sqrt[14]) - 
        (6959*\[CapitalDelta]*Log[4])/(135*Sqrt[14]) - 
        (2*Sqrt[14]*nu*\[CapitalDelta]*Log[4])/27) + 
      ((-2021611*\[CapitalDelta])/(28800*Sqrt[14]) + 
        (2370925619*nu*\[CapitalDelta])/(1782000*Sqrt[14]) + 
        (2521*nu^2*\[CapitalDelta])/(22275*Sqrt[14]) - 
        (((220873*I)/5760)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (((8971*I)/1152)*nu*Pi*\[CapitalDelta])/Sqrt[14] - 
        (22469*\[CapitalDelta]*Log[2])/(64*Sqrt[14]) + 
        (27761*nu*\[CapitalDelta]*Log[2])/(192*Sqrt[14]) - 
        (628479*\[CapitalDelta]*Log[3])/(2560*Sqrt[14]) + 
        (21033*nu*\[CapitalDelta]*Log[3])/(256*Sqrt[14]) + 
        (9398125*\[CapitalDelta]*Log[5])/(27648*Sqrt[14]) - 
        (240625*Sqrt[7/2]*nu*\[CapitalDelta]*Log[5])/13824)/E^((4*I)*xi) + 
      E^((6*I)*xi)*((-465977*Sqrt[7/2]*\[CapitalDelta])/28800 + 
        (457812343*nu*\[CapitalDelta])/(9504000*Sqrt[14]) + 
        (35353*nu^2*\[CapitalDelta])/(7425*Sqrt[14]) + 
        (((82499293*I)/829440)*Pi*\[CapitalDelta])/Sqrt[14] + 
        (((602149*I)/331776)*nu*Pi*\[CapitalDelta])/Sqrt[14] - 
        (2315569*\[CapitalDelta]*Log[2])/(12960*Sqrt[14]) - 
        (6385*nu*\[CapitalDelta]*Log[2])/(1296*Sqrt[14]) + 
        (52191*\[CapitalDelta]*Log[3])/(2048*Sqrt[14]) + 
        (5697*nu*\[CapitalDelta]*Log[3])/(4096*Sqrt[14]) + 
        (6959*\[CapitalDelta]*Log[4])/(135*Sqrt[14]) + 
        (2*Sqrt[14]*nu*\[CapitalDelta]*Log[4])/27 + 
        (4384375*\[CapitalDelta]*Log[5])/(41472*Sqrt[14]) + 
        (3125*nu*\[CapitalDelta]*Log[5])/(331776*Sqrt[14])) + 
      ((113089*\[CapitalDelta])/(8640*Sqrt[14]) + 
        (967028773*nu*\[CapitalDelta])/(1140480*Sqrt[14]) - 
        (151307*nu^2*\[CapitalDelta])/(285120*Sqrt[14]) + 
        ((87973*I)/27648)*Sqrt[7/2]*Pi*\[CapitalDelta] - 
        (((408167*I)/110592)*nu*Pi*\[CapitalDelta])/Sqrt[14] + 
        (5*Sqrt[7/2]*\[CapitalDelta]*Log[2])/192 - 
        (19573*nu*\[CapitalDelta]*Log[2])/(288*Sqrt[14]) + 
        (4185*\[CapitalDelta]*Log[3])/(512*Sqrt[14]) + 
        (32913*nu*\[CapitalDelta]*Log[3])/(4096*Sqrt[14]) - 
        (633125*\[CapitalDelta]*Log[5])/(18432*Sqrt[14]) + 
        (1103125*nu*\[CapitalDelta]*Log[5])/(36864*Sqrt[14]))/E^((2*I)*xi) + 
      ((4970923*\[CapitalDelta])/(14400*Sqrt[14]) - 
        (35896303*nu*\[CapitalDelta])/(172800*Sqrt[14]) + 
        (((1789373*I)/5760)*Pi*\[CapitalDelta])/Sqrt[14] - 
        ((49117*I)/5760)*Sqrt[7/2]*nu*Pi*\[CapitalDelta] + 
        (23213621*\[CapitalDelta]*Log[2])/(25920*Sqrt[14]) - 
        (755461*Sqrt[7/2]*nu*\[CapitalDelta]*Log[2])/25920 + 
        (314037*\[CapitalDelta]*Log[3])/(1280*Sqrt[14]) - 
        (47709*Sqrt[7/2]*nu*\[CapitalDelta]*Log[3])/4096 + 
        (1073125*\[CapitalDelta]*Log[5])/(18432*Sqrt[14]) - 
        (228125*nu*\[CapitalDelta]*Log[5])/(36864*Sqrt[14]) - 
        (11169109*Sqrt[7/2]*\[CapitalDelta]*Log[7])/82944 + 
        (49530229*Sqrt[7/2]*nu*\[CapitalDelta]*Log[7])/1658880)/E^((6*I)*xi)))
Hlme6[3, 0] = 
 (e*((1/(4*Sqrt[42]) - (Sqrt[3/14]*nu)/4)/E^(I*xi) + 
      E^(I*xi)*(-1/4*1/Sqrt[42] + (Sqrt[3/14]*nu)/4)) + 
    e^2*((1/(2*Sqrt[42]) - (Sqrt[3/14]*nu)/2)/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-1/2*1/Sqrt[42] + (Sqrt[3/14]*nu)/2)) + 
    e^3*(((9*Sqrt[3/14])/32 - (27*Sqrt[3/14]*nu)/32)/E^((3*I)*xi) + 
      E^(I*xi)*(5/(32*Sqrt[42]) - (5*Sqrt[3/14]*nu)/32) + 
      (-5/(32*Sqrt[42]) + (5*Sqrt[3/14]*nu)/32)/E^(I*xi) + 
      E^((3*I)*xi)*((-9*Sqrt[3/14])/32 + (27*Sqrt[3/14]*nu)/32)) + 
    e^6*(E^((4*I)*xi)*((13*Sqrt[2/21])/15 - (13*Sqrt[2/21]*nu)/5) + 
      ((-13*Sqrt[2/21])/15 + (13*Sqrt[2/21]*nu)/5)/E^((4*I)*xi) + 
      ((81*Sqrt[3/14])/80 - (243*Sqrt[3/14]*nu)/80)/E^((6*I)*xi) + 
      E^((6*I)*xi)*((-81*Sqrt[3/14])/80 + (243*Sqrt[3/14]*nu)/80) + 
      (1/(24*Sqrt[42]) - nu/(8*Sqrt[42]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-1/24*1/Sqrt[42] + nu/(8*Sqrt[42]))) + 
    e^4*(((2*Sqrt[2/21])/3 - 2*Sqrt[2/21]*nu)/E^((4*I)*xi) + 
      E^((4*I)*xi)*((-2*Sqrt[2/21])/3 + 2*Sqrt[2/21]*nu) + 
      E^((2*I)*xi)*(5/(12*Sqrt[42]) - (5*nu)/(4*Sqrt[42])) + 
      (-5/(12*Sqrt[42]) + (5*nu)/(4*Sqrt[42]))/E^((2*I)*xi)) + 
    e^5*(E^((3*I)*xi)*((153*Sqrt[3/14])/512 - (459*Sqrt[3/14]*nu)/512) + 
      ((-153*Sqrt[3/14])/512 + (459*Sqrt[3/14]*nu)/512)/E^((3*I)*xi) + 
      (3125/(1536*Sqrt[42]) - (3125*nu)/(512*Sqrt[42]))/E^((5*I)*xi) + 
      E^(I*xi)*(11/(768*Sqrt[42]) - (11*nu)/(256*Sqrt[42])) + 
      (-11/(768*Sqrt[42]) + (11*nu)/(256*Sqrt[42]))/E^(I*xi) + 
      E^((5*I)*xi)*(-3125/(1536*Sqrt[42]) + (3125*nu)/(512*Sqrt[42]))))*x + 
  (e*(-((chiscl*nu)/(Sqrt[42]*E^(I*xi))) + (chiscl*E^(I*xi)*nu)/Sqrt[42]) + 
    e^2*(-((Sqrt[2/21]*chiscl*nu)/E^((2*I)*xi)) + Sqrt[2/21]*chiscl*
       E^((2*I)*xi)*nu) + e^3*((chiscl*nu)/(8*Sqrt[42]*E^(I*xi)) - 
      (chiscl*E^(I*xi)*nu)/(8*Sqrt[42]) - (9*Sqrt[3/14]*chiscl*nu)/
       (8*E^((3*I)*xi)) + (9*Sqrt[3/14]*chiscl*E^((3*I)*xi)*nu)/8) + 
    e^4*((Sqrt[2/21]*chiscl*nu)/(3*E^((2*I)*xi)) - 
      (Sqrt[2/21]*chiscl*E^((2*I)*xi)*nu)/3 - (8*Sqrt[2/21]*chiscl*nu)/
       (3*E^((4*I)*xi)) + (8*Sqrt[2/21]*chiscl*E^((4*I)*xi)*nu)/3) + 
    e^5*(-1/192*(chiscl*nu)/(Sqrt[42]*E^(I*xi)) + (chiscl*E^(I*xi)*nu)/
       (192*Sqrt[42]) + (81*Sqrt[3/14]*chiscl*nu)/(128*E^((3*I)*xi)) - 
      (81*Sqrt[3/14]*chiscl*E^((3*I)*xi)*nu)/128 - (3125*chiscl*nu)/
       (384*Sqrt[42]*E^((5*I)*xi)) + (3125*chiscl*E^((5*I)*xi)*nu)/
       (384*Sqrt[42])) + e^6*(-1/12*(chiscl*nu)/(Sqrt[42]*E^((2*I)*xi)) + 
      (chiscl*E^((2*I)*xi)*nu)/(12*Sqrt[42]) + (32*Sqrt[2/21]*chiscl*nu)/
       (15*E^((4*I)*xi)) - (32*Sqrt[2/21]*chiscl*E^((4*I)*xi)*nu)/15 - 
      (81*Sqrt[3/14]*chiscl*nu)/(20*E^((6*I)*xi)) + 
      (81*Sqrt[3/14]*chiscl*E^((6*I)*xi)*nu)/20))*x^(3/2) + 
  (e*((-1/9*Sqrt[14/3] + (341*nu)/(72*Sqrt[42]) - (23*nu^2)/(72*Sqrt[42]))/
       E^(I*xi) + E^(I*xi)*(Sqrt[14/3]/9 - (341*nu)/(72*Sqrt[42]) + 
        (23*nu^2)/(72*Sqrt[42]))) + 
    e^3*(((-135*Sqrt[3/14])/32 + (825*Sqrt[3/14]*nu)/64 - 
        (27*Sqrt[3/14]*nu^2)/64)/E^((3*I)*xi) + 
      E^((3*I)*xi)*((135*Sqrt[3/14])/32 - (825*Sqrt[3/14]*nu)/64 + 
        (27*Sqrt[3/14]*nu^2)/64) + (-1/288*1/Sqrt[42] + 
        (115*nu)/(576*Sqrt[42]) - (313*nu^2)/(576*Sqrt[42]))/E^(I*xi) + 
      E^(I*xi)*(1/(288*Sqrt[42]) - (115*nu)/(576*Sqrt[42]) + 
        (313*nu^2)/(576*Sqrt[42]))) + 
    e^2*((-191/(36*Sqrt[42]) + (583*nu)/(36*Sqrt[42]) - 
        (25*nu^2)/(36*Sqrt[42]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(191/(36*Sqrt[42]) - (583*nu)/(36*Sqrt[42]) + 
        (25*nu^2)/(36*Sqrt[42]))) + 
    e^4*(((-349*Sqrt[2/21])/27 + (1067*Sqrt[2/21]*nu)/27 - 
        (29*Sqrt[2/21]*nu^2)/27)/E^((4*I)*xi) + 
      E^((4*I)*xi)*((349*Sqrt[2/21])/27 - (1067*Sqrt[2/21]*nu)/27 + 
        (29*Sqrt[2/21]*nu^2)/27) + (731/(216*Sqrt[42]) - 
        (2155*nu)/(216*Sqrt[42]) - (191*nu^2)/(216*Sqrt[42]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-731/(216*Sqrt[42]) + (2155*nu)/(216*Sqrt[42]) + 
        (191*nu^2)/(216*Sqrt[42]))) + 
    e^6*(((-4563*Sqrt[3/14])/160 + (13959*Sqrt[3/14]*nu)/160 - 
        (297*Sqrt[3/14]*nu^2)/160)/E^((6*I)*xi) + 
      E^((6*I)*xi)*((4563*Sqrt[3/14])/160 - (13959*Sqrt[3/14]*nu)/160 + 
        (297*Sqrt[3/14]*nu^2)/160) + (4901/(135*Sqrt[42]) - 
        (14863*nu)/(135*Sqrt[42]) - (131*nu^2)/(135*Sqrt[42]))/E^((4*I)*xi) + 
      (-845/(432*Sqrt[42]) + (373*Sqrt[7/6]*nu)/432 - 
        (145*nu^2)/(432*Sqrt[42]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(845/(432*Sqrt[42]) - (373*Sqrt[7/6]*nu)/432 + 
        (145*nu^2)/(432*Sqrt[42])) + E^((4*I)*xi)*(-4901/(135*Sqrt[42]) + 
        (14863*nu)/(135*Sqrt[42]) + (131*nu^2)/(135*Sqrt[42]))) + 
    e^5*(((1143*Sqrt[3/14])/256 - (13773*Sqrt[3/14]*nu)/1024 - 
        (369*Sqrt[3/14]*nu^2)/1024)/E^((3*I)*xi) + 
      E^((3*I)*xi)*((-1143*Sqrt[3/14])/256 + (13773*Sqrt[3/14]*nu)/1024 + 
        (369*Sqrt[3/14]*nu^2)/1024) + (-334375/(6912*Sqrt[42]) + 
        (584375*Sqrt[7/6]*nu)/27648 - (96875*nu^2)/(27648*Sqrt[42]))/
       E^((5*I)*xi) + (-1865/(3456*Sqrt[42]) + (23761*nu)/(13824*Sqrt[42]) - 
        (3691*nu^2)/(13824*Sqrt[42]))/E^(I*xi) + 
      E^(I*xi)*(1865/(3456*Sqrt[42]) - (23761*nu)/(13824*Sqrt[42]) + 
        (3691*nu^2)/(13824*Sqrt[42])) + E^((5*I)*xi)*
       (334375/(6912*Sqrt[42]) - (584375*Sqrt[7/6]*nu)/27648 + 
        (96875*nu^2)/(27648*Sqrt[42]))))*x^2 + 
  (e*((25/(792*Sqrt[42]) + (91*Sqrt[7/6]*nu)/176 - 
        (5549*nu^2)/(528*Sqrt[42]) - (491*nu^3)/(3168*Sqrt[42]))/E^(I*xi) + 
      E^(I*xi)*(-25/(792*Sqrt[42]) - (91*Sqrt[7/6]*nu)/176 + 
        (5549*nu^2)/(528*Sqrt[42]) + (491*nu^3)/(3168*Sqrt[42]))) + 
    e^3*(E^((3*I)*xi)*((1971*Sqrt[3/14])/352 - (46971*Sqrt[3/14]*nu)/1408 + 
        (74791*Sqrt[3/14]*nu^2)/1408 - (4677*Sqrt[3/14]*nu^3)/2816) + 
      ((-1971*Sqrt[3/14])/352 + (46971*Sqrt[3/14]*nu)/1408 - 
        (74791*Sqrt[3/14]*nu^2)/1408 + (4677*Sqrt[3/14]*nu^3)/2816)/
       E^((3*I)*xi) + E^(I*xi)*((359*Sqrt[7/6])/1056 - 
        (39883*nu)/(4224*Sqrt[42]) + (26207*nu^2)/(4224*Sqrt[42]) - 
        (559*nu^3)/(2816*Sqrt[42])) + ((-359*Sqrt[7/6])/1056 + 
        (39883*nu)/(4224*Sqrt[42]) - (26207*nu^2)/(4224*Sqrt[42]) + 
        (559*nu^3)/(2816*Sqrt[42]))/E^(I*xi)) + 
    e^2*(E^((2*I)*xi)*((227*Sqrt[7/6])/528 - (40673*nu)/(1584*Sqrt[42]) + 
        (40585*nu^2)/(792*Sqrt[42]) - (1117*nu^3)/(1584*Sqrt[42])) + 
      ((-227*Sqrt[7/6])/528 + (40673*nu)/(1584*Sqrt[42]) - 
        (40585*nu^2)/(792*Sqrt[42]) + (1117*nu^3)/(1584*Sqrt[42]))/
       E^((2*I)*xi)) + e^4*(E^((4*I)*xi)*(15709/(297*Sqrt[42]) - 
        (13852*Sqrt[2/21]*nu)/99 + (19729*Sqrt[2/21]*nu^2)/99 - 
        (10189*nu^3)/(594*Sqrt[42])) + (84991/(9504*Sqrt[42]) - 
        (111955*nu)/(3168*Sqrt[42]) + (15553*nu^2)/(528*Sqrt[42]) - 
        (18449*nu^3)/(9504*Sqrt[42]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-84991/(9504*Sqrt[42]) + (111955*nu)/(3168*Sqrt[42]) - 
        (15553*nu^2)/(528*Sqrt[42]) + (18449*nu^3)/(9504*Sqrt[42])) + 
      (-15709/(297*Sqrt[42]) + (13852*Sqrt[2/21]*nu)/99 - 
        (19729*Sqrt[2/21]*nu^2)/99 + (10189*nu^3)/(594*Sqrt[42]))/
       E^((4*I)*xi)) + e^6*(E^((6*I)*xi)*((33237*Sqrt[3/14])/352 - 
        (322461*Sqrt[3/14]*nu)/704 + (521973*Sqrt[3/14]*nu^2)/880 - 
        (34803*Sqrt[21/2]*nu^3)/7040) + ((-33237*Sqrt[3/14])/352 + 
        (322461*Sqrt[3/14]*nu)/704 - (521973*Sqrt[3/14]*nu^2)/880 + 
        (34803*Sqrt[21/2]*nu^3)/7040)/E^((6*I)*xi) + 
      (14569/(99*Sqrt[42]) - (123479*nu)/(198*Sqrt[42]) + 
        (153647*Sqrt[2/21]*nu^2)/495 - (86819*nu^3)/(1980*Sqrt[42]))/
       E^((4*I)*xi) + E^((2*I)*xi)*((873*Sqrt[21/2])/1408 - 
        (644645*nu)/(12672*Sqrt[42]) + (34141*Sqrt[7/6]*nu^2)/6336 - 
        (16319*nu^3)/(6336*Sqrt[42])) + ((-873*Sqrt[21/2])/1408 + 
        (644645*nu)/(12672*Sqrt[42]) - (34141*Sqrt[7/6]*nu^2)/6336 + 
        (16319*nu^3)/(6336*Sqrt[42]))/E^((2*I)*xi) + 
      E^((4*I)*xi)*(-14569/(99*Sqrt[42]) + (123479*nu)/(198*Sqrt[42]) - 
        (153647*Sqrt[2/21]*nu^2)/495 + (86819*nu^3)/(1980*Sqrt[42]))) + 
    e^5*(((179505*Sqrt[3/14])/11264 - (1483833*Sqrt[3/14]*nu)/22528 + 
        (1374767*Sqrt[3/14]*nu^2)/22528 - (183621*Sqrt[3/14]*nu^3)/45056)/
       E^((3*I)*xi) + E^((3*I)*xi)*((-179505*Sqrt[3/14])/11264 + 
        (1483833*Sqrt[3/14]*nu)/22528 - (1374767*Sqrt[3/14]*nu^2)/22528 + 
        (183621*Sqrt[3/14]*nu^3)/45056) + E^((5*I)*xi)*
       (13266875/(101376*Sqrt[42]) - (56895875*Sqrt[7/6]*nu)/608256 + 
        (533970875*nu^2)/(608256*Sqrt[42]) - (55165625*nu^3)/
         (1216512*Sqrt[42])) + E^(I*xi)*(297893/(50688*Sqrt[42]) - 
        (6656833*nu)/(304128*Sqrt[42]) + (3858451*nu^2)/(304128*Sqrt[42]) - 
        (387577*nu^3)/(608256*Sqrt[42])) + 
      (-297893/(50688*Sqrt[42]) + (6656833*nu)/(304128*Sqrt[42]) - 
        (3858451*nu^2)/(304128*Sqrt[42]) + (387577*nu^3)/(608256*Sqrt[42]))/
       E^(I*xi) + (-13266875/(101376*Sqrt[42]) + (56895875*Sqrt[7/6]*nu)/
         608256 - (533970875*nu^2)/(608256*Sqrt[42]) + 
        (55165625*nu^3)/(1216512*Sqrt[42]))/E^((5*I)*xi)))*x^3 + 
  x^(5/2)*(((-2*I)/5)*Sqrt[6/7]*nu + e^2*(((-23*I)/10)*Sqrt[3/14]*nu + 
      ((-1/2*I)*Sqrt[3/14] - ((41*I)/20)*Sqrt[3/14]*nu + Pi/Sqrt[42] - 
        Sqrt[3/14]*nu*Pi)/E^((2*I)*xi) + E^((2*I)*xi)*((-1/2*I)*Sqrt[3/14] - 
        ((41*I)/20)*Sqrt[3/14]*nu - Pi/Sqrt[42] + Sqrt[3/14]*nu*Pi)) + 
    e*(((-1/8*I)*Sqrt[3/14] - ((29*I)/20)*Sqrt[3/14]*nu + Pi/(4*Sqrt[42]) - 
        (Sqrt[3/14]*nu*Pi)/4 - ((I/2)*Log[2])/Sqrt[42] + 
        (I/2)*Sqrt[3/14]*nu*Log[2])/E^(I*xi) + 
      E^(I*xi)*((-1/8*I)*Sqrt[3/14] - ((29*I)/20)*Sqrt[3/14]*nu - 
        Pi/(4*Sqrt[42]) + (Sqrt[3/14]*nu*Pi)/4 - ((I/2)*Log[2])/Sqrt[42] + 
        (I/2)*Sqrt[3/14]*nu*Log[2])) + 
    e^3*(E^(I*xi)*(((5*I)/64)*Sqrt[3/14] - ((103*I)/32)*Sqrt[3/14]*nu + 
        (5*Pi)/(32*Sqrt[42]) - (5*Sqrt[3/14]*nu*Pi)/32 + 
        (((5*I)/16)*Log[2])/Sqrt[42] - ((5*I)/16)*Sqrt[3/14]*nu*Log[2]) + 
      (((5*I)/64)*Sqrt[3/14] - ((103*I)/32)*Sqrt[3/14]*nu - 
        (5*Pi)/(32*Sqrt[42]) + (5*Sqrt[3/14]*nu*Pi)/32 + 
        (((5*I)/16)*Log[2])/Sqrt[42] - ((5*I)/16)*Sqrt[3/14]*nu*Log[2])/
       E^(I*xi) + (((-81*I)/64)*Sqrt[3/14] - ((409*I)/160)*Sqrt[3/14]*nu + 
        (27*Sqrt[3/14]*Pi)/32 - (81*Sqrt[3/14]*nu*Pi)/32 - 
        ((27*I)/16)*Sqrt[3/14]*Log[2] + ((81*I)/16)*Sqrt[3/14]*nu*Log[2] + 
        ((27*I)/16)*Sqrt[3/14]*Log[3] - ((81*I)/16)*Sqrt[3/14]*nu*Log[3])/
       E^((3*I)*xi) + E^((3*I)*xi)*(((-81*I)/64)*Sqrt[3/14] - 
        ((409*I)/160)*Sqrt[3/14]*nu - (27*Sqrt[3/14]*Pi)/32 + 
        (81*Sqrt[3/14]*nu*Pi)/32 - ((27*I)/16)*Sqrt[3/14]*Log[2] + 
        ((81*I)/16)*Sqrt[3/14]*nu*Log[2] + ((27*I)/16)*Sqrt[3/14]*Log[3] - 
        ((81*I)/16)*Sqrt[3/14]*nu*Log[3])) + 
    e^4*(((-19*I)/5)*Sqrt[3/14]*nu + E^((2*I)*xi)*(((5*I)/4)/Sqrt[42] - 
        (((109*I)/8)*nu)/Sqrt[42] + (5*Pi)/(6*Sqrt[42]) - 
        (5*nu*Pi)/(2*Sqrt[42])) + (((5*I)/4)/Sqrt[42] - 
        (((109*I)/8)*nu)/Sqrt[42] - (5*Pi)/(6*Sqrt[42]) + 
        (5*nu*Pi)/(2*Sqrt[42]))/E^((2*I)*xi) + 
      ((-4*I)*Sqrt[2/21] - (((337*I)/40)*nu)/Sqrt[42] + (8*Sqrt[2/21]*Pi)/3 - 
        8*Sqrt[2/21]*nu*Pi + ((16*I)/3)*Sqrt[2/21]*Log[2] - 
        (16*I)*Sqrt[2/21]*nu*Log[2])/E^((4*I)*xi) + 
      E^((4*I)*xi)*((-4*I)*Sqrt[2/21] - (((337*I)/40)*nu)/Sqrt[42] - 
        (8*Sqrt[2/21]*Pi)/3 + 8*Sqrt[2/21]*nu*Pi - ((16*I)/3)*Sqrt[2/21]*
         Log[2] + (16*I)*Sqrt[2/21]*nu*Log[2] + ((16*I)/3)*Sqrt[2/21]*
         Log[4] - (16*I)*Sqrt[2/21]*nu*Log[4])) + 
    e^5*(E^(I*xi)*(((11*I)/512)/Sqrt[42] - (((17561*I)/1280)*nu)/Sqrt[42] + 
        (11*Pi)/(768*Sqrt[42]) - (11*nu*Pi)/(256*Sqrt[42]) + 
        (((11*I)/384)*Log[2])/Sqrt[42] - (((11*I)/128)*nu*Log[2])/Sqrt[42]) + 
      (((11*I)/512)/Sqrt[42] - (((17561*I)/1280)*nu)/Sqrt[42] - 
        (11*Pi)/(768*Sqrt[42]) + (11*nu*Pi)/(256*Sqrt[42]) + 
        (((11*I)/384)*Log[2])/Sqrt[42] - (((11*I)/128)*nu*Log[2])/Sqrt[42])/
       E^(I*xi) + E^((3*I)*xi)*(((1377*I)/1024)*Sqrt[3/14] - 
        ((16987*I)/2560)*Sqrt[3/14]*nu + (459*Sqrt[3/14]*Pi)/512 - 
        (1377*Sqrt[3/14]*nu*Pi)/512 + ((459*I)/256)*Sqrt[3/14]*Log[2] - 
        ((1377*I)/256)*Sqrt[3/14]*nu*Log[2] - ((459*I)/256)*Sqrt[3/14]*
         Log[3] + ((1377*I)/256)*Sqrt[3/14]*nu*Log[3]) + 
      (((1377*I)/1024)*Sqrt[3/14] - ((16987*I)/2560)*Sqrt[3/14]*nu - 
        (459*Sqrt[3/14]*Pi)/512 + (1377*Sqrt[3/14]*nu*Pi)/512 + 
        ((459*I)/256)*Sqrt[3/14]*Log[2] - ((1377*I)/256)*Sqrt[3/14]*nu*
         Log[2] - ((459*I)/256)*Sqrt[3/14]*Log[3] + ((1377*I)/256)*Sqrt[3/14]*
         nu*Log[3])/E^((3*I)*xi) + (((-15625*I)/1024)/Sqrt[42] - 
        (((19277*I)/2560)*nu)/Sqrt[42] + (15625*Pi)/(1536*Sqrt[42]) - 
        (15625*nu*Pi)/(512*Sqrt[42]) - (((15625*I)/768)*Log[2])/Sqrt[42] + 
        (((15625*I)/256)*nu*Log[2])/Sqrt[42] + (((15625*I)/768)*Log[5])/
         Sqrt[42] - (((15625*I)/256)*nu*Log[5])/Sqrt[42])/E^((5*I)*xi) + 
      E^((5*I)*xi)*(((-15625*I)/1024)/Sqrt[42] - (((19277*I)/2560)*nu)/
         Sqrt[42] - (15625*Pi)/(1536*Sqrt[42]) + (15625*nu*Pi)/
         (512*Sqrt[42]) - (((15625*I)/768)*Log[2])/Sqrt[42] + 
        (((15625*I)/256)*nu*Log[2])/Sqrt[42] + (((15625*I)/768)*Log[5])/
         Sqrt[42] - (((15625*I)/256)*nu*Log[5])/Sqrt[42])) + 
    e^6*(((-53*I)/10)*Sqrt[3/14]*nu + ((-1/8*I)/Sqrt[42] - 
        (((5039*I)/320)*nu)/Sqrt[42] + Pi/(12*Sqrt[42]) - 
        (nu*Pi)/(4*Sqrt[42]))/E^((2*I)*xi) + E^((2*I)*xi)*
       ((-1/8*I)/Sqrt[42] - (((5039*I)/320)*nu)/Sqrt[42] - Pi/(12*Sqrt[42]) + 
        (nu*Pi)/(4*Sqrt[42])) + (((26*I)/5)*Sqrt[2/21] - 
        (((24463*I)/800)*nu)/Sqrt[42] - (52*Sqrt[2/21]*Pi)/15 + 
        (52*Sqrt[2/21]*nu*Pi)/5 - ((104*I)/15)*Sqrt[2/21]*Log[2] + 
        ((104*I)/5)*Sqrt[2/21]*nu*Log[2])/E^((4*I)*xi) + 
      (((-729*I)/80)*Sqrt[3/14] - ((1853*I)/1600)*Sqrt[3/14]*nu + 
        (243*Sqrt[3/14]*Pi)/40 - (729*Sqrt[3/14]*nu*Pi)/40 + 
        ((243*I)/20)*Sqrt[3/14]*Log[3] - ((729*I)/20)*Sqrt[3/14]*nu*Log[3])/
       E^((6*I)*xi) + E^((4*I)*xi)*(((26*I)/5)*Sqrt[2/21] - 
        (((24463*I)/800)*nu)/Sqrt[42] + (52*Sqrt[2/21]*Pi)/15 - 
        (52*Sqrt[2/21]*nu*Pi)/5 + ((104*I)/15)*Sqrt[2/21]*Log[2] - 
        ((104*I)/5)*Sqrt[2/21]*nu*Log[2] - ((104*I)/15)*Sqrt[2/21]*Log[4] + 
        ((104*I)/5)*Sqrt[2/21]*nu*Log[4]) + E^((6*I)*xi)*
       (((-729*I)/80)*Sqrt[3/14] - ((1853*I)/1600)*Sqrt[3/14]*nu - 
        (243*Sqrt[3/14]*Pi)/40 + (729*Sqrt[3/14]*nu*Pi)/40 - 
        ((243*I)/20)*Sqrt[3/14]*Log[2] + ((729*I)/20)*Sqrt[3/14]*nu*Log[2] + 
        ((243*I)/20)*Sqrt[3/14]*Log[6] - ((729*I)/20)*Sqrt[3/14]*nu*Log[6])))
Hlme6[4, 4] = ((-8*Sqrt[5/7])/9 + (8*Sqrt[5/7]*nu)/3 + 
    e*(((-113*Sqrt[5/7])/144 + (113*Sqrt[5/7]*nu)/48)/E^(I*xi) + 
      E^(I*xi)*((-269*Sqrt[5/7])/144 + (269*Sqrt[5/7]*nu)/48)) + 
    e^2*(-1/9*Sqrt[5/7] + (Sqrt[5/7]*nu)/3 + 
      ((-37*Sqrt[5/7])/36 + (37*Sqrt[5/7]*nu)/12)/E^((2*I)*xi) + 
      E^((2*I)*xi)*((-121*Sqrt[5/7])/36 + (121*Sqrt[5/7]*nu)/12)) + 
    e^3*(E^(I*xi)*((341*Sqrt[5/7])/384 - (341*Sqrt[5/7]*nu)/128) + 
      ((-79*Sqrt[5/7])/384 + (79*Sqrt[5/7]*nu)/128)/E^(I*xi) + 
      ((-1607*Sqrt[5/7])/1152 + (1607*Sqrt[5/7]*nu)/384)/E^((3*I)*xi) + 
      E^((3*I)*xi)*((-6491*Sqrt[5/7])/1152 + (6491*Sqrt[5/7]*nu)/384)) + 
    e^4*(-1/6*Sqrt[5/7] + (Sqrt[5/7]*nu)/2 + E^((2*I)*xi)*
       ((80*Sqrt[5/7])/27 - (80*Sqrt[5/7]*nu)/9) + 
      (-1/108*Sqrt[5/7] + (Sqrt[5/7]*nu)/36)/E^((2*I)*xi) + 
      ((-827*Sqrt[5/7])/432 + (827*Sqrt[5/7]*nu)/144)/E^((4*I)*xi) + 
      E^((4*I)*xi)*((-3917*Sqrt[5/7])/432 + (3917*Sqrt[5/7]*nu)/144)) + 
    e^5*(E^((3*I)*xi)*((127229*Sqrt[5/7])/18432 - (127229*Sqrt[5/7]*nu)/
         6144) + ((-5197*Sqrt[5/7])/27648 + (5197*Sqrt[5/7]*nu)/9216)/
       E^(I*xi) + ((-145885*Sqrt[5/7])/55296 + (145885*Sqrt[5/7]*nu)/18432)/
       E^((5*I)*xi) + E^((5*I)*xi)*((-785257*Sqrt[5/7])/55296 + 
        (785257*Sqrt[5/7]*nu)/18432) + ((1007*Sqrt[35])/18432 - 
        (1007*Sqrt[35]*nu)/6144)/E^((3*I)*xi) + 
      E^(I*xi)*((-1183*Sqrt[35])/27648 + (1183*Sqrt[35]*nu)/9216)) + 
    e^6*((-11*Sqrt[5/7])/72 + (11*Sqrt[5/7]*nu)/24 + 
      ((-125*Sqrt[5/7])/576 + (125*Sqrt[5/7]*nu)/192)/E^((2*I)*xi) + 
      E^((4*I)*xi)*(20087/(288*Sqrt[35]) - (20087*nu)/(96*Sqrt[35])) + 
      (1541/(288*Sqrt[35]) - (1541*nu)/(96*Sqrt[35]))/E^((4*I)*xi) + 
      (-10489/(576*Sqrt[35]) + (10489*nu)/(192*Sqrt[35]))/E^((6*I)*xi) + 
      E^((6*I)*xi)*(-62827/(576*Sqrt[35]) + (62827*nu)/(192*Sqrt[35])) + 
      E^((2*I)*xi)*((-89*Sqrt[35])/576 + (89*Sqrt[35]*nu)/192)))*x + 
  (((5*I)/6912)*Sqrt[5/7]*e^4*E^((4*I)*xi)*nu + 
    e^5*(((-5*I)/1728)*Sqrt[5/7]*E^((3*I)*xi)*nu + ((5*I)/1728)*Sqrt[5/7]*
       E^((5*I)*xi)*nu) + e^6*(((55*I)/13824)*Sqrt[5/7]*E^((2*I)*xi)*nu - 
      ((5*I)/512)*Sqrt[5/7]*E^((4*I)*xi)*nu + ((5*I)/4608)*Sqrt[35]*
       E^((6*I)*xi)*nu))*x^(3/2) + 
  (2372/(99*Sqrt[35]) - (5092*Sqrt[5/7]*nu)/297 + (100*Sqrt[35]*nu^2)/99 + 
    e*((19463/(576*Sqrt[35]) - (20875*Sqrt[5/7]*nu)/864 + 
        (2311*Sqrt[5/7]*nu^2)/288)/E^(I*xi) + 
      E^(I*xi)*(234301/(6336*Sqrt[35]) - (267725*Sqrt[5/7]*nu)/9504 + 
        (46217*Sqrt[5/7]*nu^2)/3168)) + 
    e^2*(4426/(99*Sqrt[35]) - (9494*Sqrt[5/7]*nu)/297 + 
      (1016*Sqrt[5/7]*nu^2)/99 + ((16783*Sqrt[5/7])/1584 - 
        (44657*Sqrt[5/7]*nu)/1188 + (4091*Sqrt[5/7]*nu^2)/396)/E^((2*I)*xi) + 
      E^((2*I)*xi)*(76049/(1584*Sqrt[35]) - (11789*Sqrt[5/7]*nu)/297 + 
        (2540*Sqrt[5/7]*nu^2)/99)) + 
    e^3*((2244667/(50688*Sqrt[35]) - (816583*Sqrt[5/7]*nu)/25344 + 
        (31197*Sqrt[5/7]*nu^2)/2816)/E^(I*xi) + 
      E^(I*xi)*(3451867/(50688*Sqrt[35]) - (1191163*Sqrt[5/7]*nu)/25344 + 
        (99299*Sqrt[5/7]*nu^2)/8448) + (4141229/(50688*Sqrt[35]) - 
        (4379447*Sqrt[5/7]*nu)/76032 + (335711*Sqrt[5/7]*nu^2)/25344)/
       E^((3*I)*xi) + E^((3*I)*xi)*((546793*Sqrt[5/7])/50688 - 
        (3855059*Sqrt[5/7]*nu)/76032 + (1063619*Sqrt[5/7]*nu^2)/25344)) + 
    e^5*(E^((3*I)*xi)*(148640299/(811008*Sqrt[35]) - (137256715*Sqrt[5/7]*nu)/
         1216512 + (1483039*Sqrt[5/7]*nu^2)/405504) + 
      (67113509/(1216512*Sqrt[35]) - (10446547*Sqrt[35]*nu)/1824768 + 
        (8033713*Sqrt[5/7]*nu^2)/608256)/E^(I*xi) + 
      E^(I*xi)*(67714421/(1216512*Sqrt[35]) - (10546255*Sqrt[35]*nu)/
         1824768 + (8238205*Sqrt[5/7]*nu^2)/608256) + 
      (29311771/(811008*Sqrt[35]) - (4795873*Sqrt[35]*nu)/1216512 + 
        (5915731*Sqrt[5/7]*nu^2)/405504)/E^((3*I)*xi) + 
      (452139701/(2433024*Sqrt[35]) - (473216725*Sqrt[5/7]*nu)/3649536 + 
        (25164481*Sqrt[5/7]*nu^2)/1216512)/E^((5*I)*xi) + 
      E^((5*I)*xi)*(55192901/(2433024*Sqrt[35]) - (218399161*Sqrt[5/7]*nu)/
         3649536 + (122176909*Sqrt[5/7]*nu^2)/1216512)) + 
    e^6*((1217*Sqrt[5/7])/99 - (13217*Sqrt[5/7]*nu)/297 + 
      (5717*Sqrt[5/7]*nu^2)/396 + (4516483/(76032*Sqrt[35]) - 
        (819391*Sqrt[5/7]*nu)/19008 + (2425*Sqrt[5/7]*nu^2)/176)/
       E^((2*I)*xi) + E^((2*I)*xi)*(3244069/(76032*Sqrt[35]) - 
        (628189*Sqrt[5/7]*nu)/19008 + (1406*Sqrt[5/7]*nu^2)/99) + 
      ((12197*Sqrt[7/5])/8640 - (2581*Sqrt[35]*nu)/1728 + 
        (7261*Sqrt[7/5]*nu^2)/576)/E^((4*I)*xi) + 
      E^((4*I)*xi)*(30351487/(95040*Sqrt[35]) - (506105*Sqrt[35]*nu)/19008 - 
        (136483*nu^2)/(2112*Sqrt[35])) + ((4991197*Sqrt[7/5])/126720 - 
        (1820429*Sqrt[5/7]*nu)/9504 + (790469*nu^2)/(6336*Sqrt[35]))/
       E^((6*I)*xi) + E^((6*I)*xi)*((-67951*Sqrt[7/5])/11520 - 
        (5689*Sqrt[35]*nu)/864 + (432853*nu^2)/(576*Sqrt[35]))) + 
    e^4*(1754/(33*Sqrt[35]) - (3799*Sqrt[5/7]*nu)/99 + 
      (412*Sqrt[5/7]*nu^2)/33 + (424789/(9504*Sqrt[35]) - 
        (468977*Sqrt[5/7]*nu)/14256 + (59621*Sqrt[5/7]*nu^2)/4752)/
       E^((2*I)*xi) + E^((4*I)*xi)*(21113/(432*Sqrt[35]) - 
        (21799*Sqrt[35]*nu)/2592 + (56869*Sqrt[5/7]*nu^2)/864) + 
      E^((2*I)*xi)*(1035679/(9504*Sqrt[35]) - (1015481*Sqrt[5/7]*nu)/14256 + 
        (7079*Sqrt[35]*nu^2)/4752) + (589261/(4752*Sqrt[35]) - 
        (354131*Sqrt[35]*nu)/28512 + (22703*Sqrt[35]*nu^2)/9504)/
       E^((4*I)*xi)))*x^2 + (-1068671/(45045*Sqrt[35]) + 
    (1088119*nu)/(6435*Sqrt[35]) - (293758*nu^2)/(1053*Sqrt[35]) + 
    (226097*nu^3)/(3861*Sqrt[35]) + 
    e*((-31572787/(1441440*Sqrt[35]) + (208697927*nu)/(823680*Sqrt[35]) - 
        (335898197*nu^2)/(741312*Sqrt[35]) + (28299721*nu^3)/
         (494208*Sqrt[35]))/E^(I*xi) + 
      E^(I*xi)*(61094909/(1441440*Sqrt[35]) + (4076519*nu)/(91520*Sqrt[35]) - 
        (74689717*Sqrt[5/7]*nu^2)/741312 + (56536741*nu^3)/
         (494208*Sqrt[35]))) + e^2*(924136/(15015*Sqrt[35]) + 
      (20868787*nu)/(154440*Sqrt[35]) - (38032441*nu^2)/(46332*Sqrt[35]) + 
      (580289*nu^3)/(7722*Sqrt[35]) + (1511203/(90090*Sqrt[35]) + 
        (56202313*nu)/(205920*Sqrt[35]) - (125411623*nu^2)/
         (185328*Sqrt[35]) + (2013637*nu^3)/(61776*Sqrt[35]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(170540309/(720720*Sqrt[35]) - (101136407*nu)/
         (205920*Sqrt[35]) - (126735319*nu^2)/(185328*Sqrt[35]) + 
        (2783497*nu^3)/(15444*Sqrt[35]))) + 
    e^3*(E^(I*xi)*(1290559999/(7687680*Sqrt[35]) - (3659729*Sqrt[7/5]*nu)/
         1797120 - (2505002083*nu^2)/(1976832*Sqrt[35]) + 
        (16637317*Sqrt[7/5]*nu^3)/1317888) + 
      (799781569/(7687680*Sqrt[35]) + (70048139*Sqrt[7/5]*nu)/2196480 - 
        (825252377*Sqrt[7/5]*nu^2)/5930496 - (171338273*nu^3)/
         (3953664*Sqrt[35]))/E^((3*I)*xi) + 
      (497949703/(7687680*Sqrt[35]) + (5416489019*nu)/(19768320*Sqrt[35]) - 
        (2231122591*nu^2)/(1976832*Sqrt[35]) + (68319943*nu^3)/
         (1317888*Sqrt[35]))/E^(I*xi) + E^((3*I)*xi)*
       (1026374533/(1537536*Sqrt[35]) - (2386671533*nu)/(1317888*Sqrt[35]) - 
        (4220383163*nu^2)/(5930496*Sqrt[35]) + (983417971*nu^3)/
         (3953664*Sqrt[35]))) + e^4*(224743501/(1441440*Sqrt[35]) + 
      (19521043*nu)/(102960*Sqrt[35]) - (12436777*nu^2)/(7722*Sqrt[35]) + 
      (23561*nu^3)/(416*Sqrt[35]) + ((1469803*Sqrt[7/5])/38016 + 
        (145793*Sqrt[7/5]*nu)/19008 - (46862587*Sqrt[5/7]*nu^2)/171072 - 
        (605723*Sqrt[5/7]*nu^3)/14256)/E^((4*I)*xi) + 
      (865028159/(8648640*Sqrt[35]) + (395109499*nu)/(1235520*Sqrt[35]) - 
        (81280789*Sqrt[5/7]*nu^2)/277992 + (891223*Sqrt[7/5]*nu^3)/185328)/
       E^((2*I)*xi) + E^((2*I)*xi)*(2050947011/(8648640*Sqrt[35]) + 
        (20880337*nu)/(411840*Sqrt[35]) - (99235337*nu^2)/(50544*Sqrt[35]) + 
        (3480037*nu^3)/(33696*Sqrt[35])) + E^((4*I)*xi)*
       (26258398553/(17297280*Sqrt[35]) - (1875288577*nu)/(411840*Sqrt[35]) - 
        (76343263*nu^2)/(202176*Sqrt[35]) + (111702271*nu^3)/
         (370656*Sqrt[35]) + (((19*I)/1152)*nu*Pi)/Sqrt[35])) + 
    e^5*(E^(I*xi)*(4073172127/(17297280*Sqrt[35]) + (26396851583*nu)/
         (158146560*Sqrt[35]) - (306405551581*nu^2)/(142331904*Sqrt[35]) + 
        (1033768573*Sqrt[5/7]*nu^3)/94887936) + 
      (22332988529/(39536640*Sqrt[35]) - (9136566451*nu)/
         (28753920*Sqrt[35]) - (539425734769*nu^2)/(284663808*Sqrt[35]) - 
        (103047445003*nu^3)/(189775872*Sqrt[35]))/E^((5*I)*xi) + 
      (3124006957/(17297280*Sqrt[35]) + (47086670663*nu)/
         (158146560*Sqrt[35]) - (283213771129*nu^2)/(142331904*Sqrt[35]) + 
        (2272169381*nu^3)/(94887936*Sqrt[35]))/E^(I*xi) + 
      (10628649359/(92252160*Sqrt[35]) + (131237106331*nu)/
         (316293120*Sqrt[35]) - (15991413041*nu^2)/(8626176*Sqrt[35]) + 
        (3503212319*nu^3)/(63258624*Sqrt[35]))/E^((3*I)*xi) + 
      E^((3*I)*xi)*(9751384043/(92252160*Sqrt[35]) + (301896301027*nu)/
         (316293120*Sqrt[35]) - (306720498079*nu^2)/(94887936*Sqrt[35]) + 
        (9223192427*nu^3)/(63258624*Sqrt[35]) - (((19*I)/288)*nu*Pi)/
         Sqrt[35]) + E^((5*I)*xi)*((17443533467*Sqrt[7/5])/39536640 - 
        (3092297615321*nu)/(316293120*Sqrt[35]) + (197000495051*nu^2)/
         (284663808*Sqrt[35]) + (56925211457*nu^3)/(189775872*Sqrt[35]) + 
        (((19*I)/288)*nu*Pi)/Sqrt[35])) + 
    e^6*((3625385*Sqrt[5/7])/64064 + (1188989*Sqrt[5/7]*nu)/27456 - 
      (189325405*Sqrt[5/7]*nu^2)/370656 + (973937*Sqrt[5/7]*nu^3)/247104 + 
      (1389975737/(1310400*Sqrt[35]) - (4195445161*nu)/(4118400*Sqrt[35]) - 
        (38410520581*nu^2)/(14826240*Sqrt[35]) - (11311848187*nu^3)/
         (9884160*Sqrt[35]))/E^((6*I)*xi) + 
      (928055077/(3843840*Sqrt[35]) + (2269871987*nu)/(7413120*Sqrt[35]) - 
        (7052314097*nu^2)/(2965248*Sqrt[35]) - (923873*nu^3)/
         (59904*Sqrt[35]))/E^((2*I)*xi) + (1185603857/(19219200*Sqrt[35]) + 
        (24101359427*nu)/(37065600*Sqrt[35]) - (3418372499*nu^2)/
         (1482624*Sqrt[35]) + (26664581*nu^3)/(137280*Sqrt[35]))/
       E^((4*I)*xi) + E^((6*I)*xi)*(84498781021/(14414400*Sqrt[35]) - 
        (11295051359*Sqrt[7/5]*nu)/4118400 + (9301303873*nu^2)/
         (2965248*Sqrt[35]) + (1710284903*nu^3)/(9884160*Sqrt[35]) + 
        ((19*I)/768)*Sqrt[7/5]*nu*Pi) + E^((2*I)*xi)*
       (1176312779/(3843840*Sqrt[35]) + (1340617919*nu)/(7413120*Sqrt[35]) - 
        (1606428067*Sqrt[5/7]*nu^2)/2965248 + (24372823*nu^3)/
         (658944*Sqrt[35]) + (((209*I)/2304)*nu*Pi)/Sqrt[35]) + 
      E^((4*I)*xi)*(-3708478127/(6406400*Sqrt[35]) + (149055955319*nu)/
         (37065600*Sqrt[35]) - (42426983437*nu^2)/(7413120*Sqrt[35]) + 
        (57996979*nu^3)/(205920*Sqrt[35]) - (((76793*I)/414720)*nu*Pi)/
         Sqrt[35])))*x^3 + x^(5/2)*(((16*I)/3)*Sqrt[7/5] - 
    (((1193*I)/9)*nu)/Sqrt[35] - (32*Sqrt[5/7]*Pi)/9 + 
    (32*Sqrt[5/7]*nu*Pi)/3 - ((64*I)/9)*Sqrt[5/7]*Log[2] + 
    ((64*I)/3)*Sqrt[5/7]*nu*Log[2] + 
    e*(E^(I*xi)*(((1319*I)/96)*Sqrt[7/5] - (((4069*I)/12)*nu)/Sqrt[35] - 
        (1319*Sqrt[5/7]*Pi)/144 + (1319*Sqrt[5/7]*nu*Pi)/48 - 
        ((2777*I)/72)*Sqrt[5/7]*Log[2] + ((2777*I)/24)*Sqrt[5/7]*nu*Log[2] + 
        ((81*I)/8)*Sqrt[5/7]*Log[3] - ((243*I)/8)*Sqrt[5/7]*nu*Log[3]) + 
      (((359*I)/32)*Sqrt[7/5] - (((12713*I)/45)*nu)/Sqrt[35] - 
        (359*Sqrt[5/7]*Pi)/48 + (359*Sqrt[5/7]*nu*Pi)/16 + 
        ((739*I)/72)*Sqrt[35]*Log[2] - ((739*I)/24)*Sqrt[35]*nu*Log[2] - 
        ((3125*I)/72)*Sqrt[5/7]*Log[5] + ((3125*I)/24)*Sqrt[5/7]*nu*Log[5])/
       E^(I*xi)) + e^2*(((199*I)/12)*Sqrt[7/5] - (((595229*I)/1440)*nu)/
       Sqrt[35] - (199*Sqrt[5/7]*Pi)/18 + (199*Sqrt[5/7]*nu*Pi)/6 + 
      ((3655*I)/9)*Sqrt[5/7]*Log[2] - ((3655*I)/3)*Sqrt[5/7]*nu*Log[2] - 
      ((81*I)/2)*Sqrt[5/7]*Log[3] + ((243*I)/2)*Sqrt[5/7]*nu*Log[3] + 
      E^((2*I)*xi)*(((671*I)/24)*Sqrt[7/5] - (((198113*I)/288)*nu)/Sqrt[35] - 
        (671*Sqrt[5/7]*Pi)/36 + (671*Sqrt[5/7]*nu*Pi)/12 - 
        ((691*I)/6)*Sqrt[5/7]*Log[2] + ((691*I)/2)*Sqrt[5/7]*nu*Log[2] + 
        ((81*I)/2)*Sqrt[5/7]*Log[3] - ((243*I)/2)*Sqrt[5/7]*nu*Log[3]) - 
      ((3125*I)/18)*Sqrt[5/7]*Log[5] + ((3125*I)/6)*Sqrt[5/7]*nu*Log[5] + 
      (((33*I)/8)*Sqrt[35] - (((2261653*I)/4320)*nu)/Sqrt[35] - 
        (55*Sqrt[5/7]*Pi)/4 + (165*Sqrt[5/7]*nu*Pi)/4 - 
        ((547*I)/18)*Sqrt[35]*Log[2] + ((547*I)/6)*Sqrt[35]*nu*Log[2] - 
        (162*I)*Sqrt[5/7]*Log[3] + (486*I)*Sqrt[5/7]*nu*Log[3] + 
        ((3125*I)/18)*Sqrt[5/7]*Log[5] - ((3125*I)/6)*Sqrt[5/7]*nu*Log[5])/
       E^((2*I)*xi)) + e^3*(E^((3*I)*xi)*(((7879*I)/768)*Sqrt[35] - 
        ((4535*I)/18)*Sqrt[5/7]*nu - (39395*Sqrt[5/7]*Pi)/1152 + 
        (39395*Sqrt[5/7]*nu*Pi)/384 - ((66353*I)/1728)*Sqrt[35]*Log[2] + 
        ((66353*I)/576)*Sqrt[35]*nu*Log[2] + ((243*I)/16)*Sqrt[35]*Log[3] - 
        ((729*I)/16)*Sqrt[35]*nu*Log[3]) + 
      (((16681*I)/768)*Sqrt[7/5] - (((585313*I)/1080)*nu)/Sqrt[35] - 
        (2383*Sqrt[35]*Pi)/1152 + (2383*Sqrt[35]*nu*Pi)/384 - 
        ((300445*I)/192)*Sqrt[5/7]*Log[2] + ((300445*I)/64)*Sqrt[5/7]*nu*
         Log[2] - ((9477*I)/16)*Sqrt[5/7]*Log[3] + ((28431*I)/16)*Sqrt[5/7]*
         nu*Log[3] + ((596875*I)/576)*Sqrt[5/7]*Log[5] - 
        ((596875*I)/192)*Sqrt[5/7]*nu*Log[5])/E^(I*xi) + 
      E^(I*xi)*(((16939*I)/768)*Sqrt[7/5] - (((2373559*I)/4320)*nu)/
         Sqrt[35] - (16939*Sqrt[5/7]*Pi)/1152 + (16939*Sqrt[5/7]*nu*Pi)/384 + 
        ((732715*I)/576)*Sqrt[5/7]*Log[2] - ((732715*I)/192)*Sqrt[5/7]*nu*
         Log[2] - ((12879*I)/64)*Sqrt[5/7]*Log[3] + ((38637*I)/64)*Sqrt[5/7]*
         nu*Log[3] - ((3125*I)/48)*Sqrt[35]*Log[5] + ((3125*I)/16)*Sqrt[35]*
         nu*Log[5]) + (((27161*I)/768)*Sqrt[7/5] - (((3900689*I)/4320)*nu)/
         Sqrt[35] - (27161*Sqrt[5/7]*Pi)/1152 + (27161*Sqrt[5/7]*nu*Pi)/384 + 
        ((1270859*I)/1728)*Sqrt[5/7]*Log[2] - ((1270859*I)/576)*Sqrt[5/7]*nu*
         Log[2] + (648*I)*Sqrt[5/7]*Log[3] - (1944*I)*Sqrt[5/7]*nu*Log[3] - 
        ((34375*I)/144)*Sqrt[5/7]*Log[5] + ((34375*I)/48)*Sqrt[5/7]*nu*
         Log[5] - ((117649*I)/1728)*Sqrt[35]*Log[7] + ((117649*I)/576)*
         Sqrt[35]*nu*Log[7])/E^((3*I)*xi)) + 
    e^4*(((167*I)/6)*Sqrt[7/5] - (((2398897*I)/3456)*nu)/Sqrt[35] - 
      (167*Sqrt[5/7]*Pi)/9 + (167*Sqrt[5/7]*nu*Pi)/3 - 
      ((7087*I)/9)*Sqrt[35]*Log[2] + ((7087*I)/3)*Sqrt[35]*nu*Log[2] - 
      ((5265*I)/4)*Sqrt[5/7]*Log[3] + ((15795*I)/4)*Sqrt[5/7]*nu*Log[3] + 
      E^((4*I)*xi)*(((12769*I)/144)*Sqrt[7/5] - ((94481767*I)/304128)*
         Sqrt[7/5]*nu - (((6553*I)/20736)*nu^2)/Sqrt[35] - 
        (12769*Sqrt[5/7]*Pi)/216 + (12769*Sqrt[5/7]*nu*Pi)/72 - 
        ((19757*I)/36)*Sqrt[5/7]*Log[2] + ((19757*I)/12)*Sqrt[5/7]*nu*
         Log[2] + ((3699*I)/16)*Sqrt[5/7]*Log[3] - ((11097*I)/16)*Sqrt[5/7]*
         nu*Log[3]) + ((115625*I)/36)*Sqrt[5/7]*Log[5] - 
      ((115625*I)/12)*Sqrt[5/7]*nu*Log[5] + E^((2*I)*xi)*
       (((1163*I)/48)*Sqrt[7/5] - ((249247*I)/2880)*Sqrt[7/5]*nu - 
        (1163*Sqrt[5/7]*Pi)/72 + (1163*Sqrt[5/7]*nu*Pi)/24 + 
        ((331589*I)/108)*Sqrt[5/7]*Log[2] - ((331589*I)/36)*Sqrt[5/7]*nu*
         Log[2] - ((2349*I)/4)*Sqrt[5/7]*Log[3] + ((7047*I)/4)*Sqrt[5/7]*nu*
         Log[3] - ((428125*I)/432)*Sqrt[5/7]*Log[5] + ((428125*I)/144)*
         Sqrt[5/7]*nu*Log[5]) + (((2791*I)/48)*Sqrt[7/5] - 
        (((103082309*I)/69120)*nu)/Sqrt[35] - (2791*Sqrt[5/7]*Pi)/72 + 
        (2791*Sqrt[5/7]*nu*Pi)/24 - ((22931*I)/36)*Sqrt[35]*Log[2] + 
        ((22931*I)/12)*Sqrt[35]*nu*Log[2] - (891*I)*Sqrt[5/7]*Log[3] + 
        (2673*I)*Sqrt[5/7]*nu*Log[3] + ((53125*I)/432)*Sqrt[5/7]*Log[5] - 
        ((53125*I)/144)*Sqrt[5/7]*nu*Log[5] + ((117649*I)/432)*Sqrt[35]*
         Log[7] - ((117649*I)/144)*Sqrt[35]*nu*Log[7])/E^((4*I)*xi) + 
      (((3701*I)/144)*Sqrt[7/5] - (((1103821*I)/1728)*nu)/Sqrt[35] - 
        (3701*Sqrt[5/7]*Pi)/216 + (3701*Sqrt[5/7]*nu*Pi)/72 + 
        ((172703*I)/36)*Sqrt[5/7]*Log[2] - ((172703*I)/12)*Sqrt[5/7]*nu*
         Log[2] + ((8451*I)/16)*Sqrt[35]*Log[3] - ((25353*I)/16)*Sqrt[35]*nu*
         Log[3] - ((9375*I)/4)*Sqrt[5/7]*Log[5] + ((28125*I)/4)*Sqrt[5/7]*nu*
         Log[5] - ((117649*I)/432)*Sqrt[35]*Log[7] + ((117649*I)/144)*
         Sqrt[35]*nu*Log[7])/E^((2*I)*xi)) + 
    e^5*(E^((5*I)*xi)*(((5434439*I)/36864)*Sqrt[7/5] - 
        (((549163721*I)/152064)*nu)/Sqrt[35] - ((1883*I)/10368)*Sqrt[7/5]*
         nu^2 - (9056671*Pi)/(18432*Sqrt[35]) + (9056671*nu*Pi)/
         (6144*Sqrt[35]) - ((20361019*I)/27648)*Sqrt[7/5]*Log[2] + 
        ((20361019*I)/9216)*Sqrt[7/5]*nu*Log[2] + ((57807*I)/128)*Sqrt[5/7]*
         Log[3] - ((173421*I)/128)*Sqrt[5/7]*nu*Log[3]) + 
      E^((3*I)*xi)*(((218291*I)/12288)*Sqrt[7/5] - ((512543*I)/7920)*
         Sqrt[7/5]*nu + ((1883*I)/10368)*Sqrt[7/5]*nu^2 - 
        (218291*Sqrt[5/7]*Pi)/18432 + (218291*Sqrt[5/7]*nu*Pi)/6144 + 
        ((25403615*I)/27648)*Sqrt[35]*Log[2] - ((25403615*I)/9216)*Sqrt[35]*
         nu*Log[2] - ((174879*I)/128)*Sqrt[5/7]*Log[3] + 
        ((524637*I)/128)*Sqrt[5/7]*nu*Log[3] - ((6690625*I)/3456)*Sqrt[5/7]*
         Log[5] + ((6690625*I)/1152)*Sqrt[5/7]*nu*Log[5]) + 
      E^(I*xi)*(((207481*I)/6144)*Sqrt[7/5] - (((87239279*I)/103680)*nu)/
         Sqrt[35] - (207481*Sqrt[5/7]*Pi)/9216 + (207481*Sqrt[5/7]*nu*Pi)/
         3072 - ((65527687*I)/4608)*Sqrt[5/7]*Log[2] + ((65527687*I)/1536)*
         Sqrt[5/7]*nu*Log[2] - ((175311*I)/512)*Sqrt[35]*Log[3] + 
        ((525933*I)/512)*Sqrt[35]*nu*Log[3] + ((8846875*I)/1152)*Sqrt[5/7]*
         Log[5] - ((8846875*I)/384)*Sqrt[5/7]*nu*Log[5]) + 
      (((611681*I)/18432)*Sqrt[7/5] - ((2045153*I)/17280)*Sqrt[7/5]*nu - 
        (87383*Sqrt[35]*Pi)/27648 + (87383*Sqrt[35]*nu*Pi)/9216 + 
        ((239411041*I)/13824)*Sqrt[5/7]*Log[2] - ((239411041*I)/4608)*
         Sqrt[5/7]*nu*Log[2] + ((1418175*I)/128)*Sqrt[5/7]*Log[3] - 
        ((4254525*I)/128)*Sqrt[5/7]*nu*Log[3] - ((125115625*I)/13824)*
         Sqrt[5/7]*Log[5] + ((125115625*I)/4608)*Sqrt[5/7]*nu*Log[5] - 
        ((823543*I)/1152)*Sqrt[35]*Log[7] + ((823543*I)/384)*Sqrt[35]*nu*
         Log[7])/E^(I*xi) + (((318257*I)/12288)*Sqrt[7/5] - 
        (((43851289*I)/69120)*nu)/Sqrt[35] - (318257*Sqrt[5/7]*Pi)/18432 + 
        (318257*Sqrt[5/7]*nu*Pi)/6144 - ((213600463*I)/9216)*Sqrt[5/7]*
         Log[2] + ((213600463*I)/3072)*Sqrt[5/7]*nu*Log[2] - 
        ((1046763*I)/128)*Sqrt[5/7]*Log[3] + ((3140289*I)/128)*Sqrt[5/7]*nu*
         Log[3] + ((8359375*I)/3456)*Sqrt[5/7]*Log[5] - 
        ((8359375*I)/1152)*Sqrt[5/7]*nu*Log[5] + ((14235529*I)/9216)*Sqrt[35]*
         Log[7] - ((14235529*I)/3072)*Sqrt[35]*nu*Log[7])/E^((3*I)*xi) + 
      (((380621*I)/4096)*Sqrt[7/5] - (((49608563*I)/20736)*nu)/Sqrt[35] - 
        (380621*Sqrt[5/7]*Pi)/6144 + (380621*Sqrt[5/7]*nu*Pi)/2048 + 
        (((1240618921*I)/13824)*Log[2])/Sqrt[35] - 
        (((1240618921*I)/4608)*nu*Log[2])/Sqrt[35] + (459*I)*Sqrt[5/7]*
         Log[3] - (1377*I)*Sqrt[5/7]*nu*Log[3] - ((15625*I)/1152)*Sqrt[5/7]*
         Log[5] + ((15625*I)/384)*Sqrt[5/7]*nu*Log[5] - 
        ((1294139*I)/3456)*Sqrt[35]*Log[7] + ((1294139*I)/1152)*Sqrt[35]*nu*
         Log[7] - (((14348907*I)/1024)*Log[18])/Sqrt[35] + 
        (((43046721*I)/1024)*nu*Log[18])/Sqrt[35])/E^((5*I)*xi)) + 
    e^6*(((469*I)/12)*Sqrt[7/5] - ((74873*I)/384)*Sqrt[5/7]*nu - 
      (67*Sqrt[35]*Pi)/18 + (67*Sqrt[35]*nu*Pi)/6 + 
      ((3727882*I)/81)*Sqrt[5/7]*Log[2] - ((3727882*I)/27)*Sqrt[5/7]*nu*
       Log[2] + ((3292407*I)/128)*Sqrt[5/7]*Log[3] - 
      ((9877221*I)/128)*Sqrt[5/7]*nu*Log[3] + E^((6*I)*xi)*
       (((457687*I)/1920)*Sqrt[7/5] - (((17744390509*I)/3041280)*nu)/
         Sqrt[35] - (((15457*I)/4608)*nu^2)/Sqrt[35] - 
        (16471187*Pi)/(20736*Sqrt[35]) + (16471187*nu*Pi)/(6912*Sqrt[35]) - 
        ((41843*I)/32)*Sqrt[7/5]*Log[2] + ((125529*I)/32)*Sqrt[7/5]*nu*
         Log[2] + (((1053891*I)/256)*Log[3])/Sqrt[35] - 
        (((3161673*I)/256)*nu*Log[3])/Sqrt[35]) - ((84059375*I)/3456)*
       Sqrt[5/7]*Log[5] + ((84059375*I)/1152)*Sqrt[5/7]*nu*Log[5] + 
      E^((4*I)*xi)*(((-20149*I)/2880)*Sqrt[7/5] + 
        (((1643821673*I)/11404800)*nu)/Sqrt[35] + (((607837*I)/152064)*nu^2)/
         Sqrt[35] + (17789*Pi)/(768*Sqrt[35]) - (17789*nu*Pi)/
         (256*Sqrt[35]) + (((26662627*I)/432)*Log[2])/Sqrt[35] - 
        (((26662627*I)/144)*nu*Log[2])/Sqrt[35] - ((102627*I)/256)*Sqrt[35]*
         Log[3] + ((307881*I)/256)*Sqrt[35]*nu*Log[3] - 
        ((2710625*I)/768)*Sqrt[5/7]*Log[5] + ((2710625*I)/256)*Sqrt[5/7]*nu*
         Log[5]) + E^((2*I)*xi)*(((46393*I)/1152)*Sqrt[7/5] - 
        (((830867987*I)/829440)*nu)/Sqrt[35] - (((72983*I)/41472)*nu^2)/
         Sqrt[35] - (46393*Sqrt[5/7]*Pi)/1728 + (46393*Sqrt[5/7]*nu*Pi)/576 - 
        ((2991431*I)/96)*Sqrt[5/7]*Log[2] + ((2991431*I)/32)*Sqrt[5/7]*nu*
         Log[2] - ((501471*I)/128)*Sqrt[5/7]*Log[3] + ((1504413*I)/128)*
         Sqrt[5/7]*nu*Log[3] + ((110546875*I)/6912)*Sqrt[5/7]*Log[5] - 
        ((110546875*I)/2304)*Sqrt[5/7]*nu*Log[5]) - ((16117913*I)/10368)*
       Sqrt[35]*Log[7] + ((16117913*I)/3456)*Sqrt[35]*nu*Log[7] + 
      (((44701*I)/1152)*Sqrt[7/5] - (((402222547*I)/414720)*nu)/Sqrt[35] - 
        (44701*Sqrt[5/7]*Pi)/1728 + (44701*Sqrt[5/7]*nu*Pi)/576 - 
        ((63741523*I)/864)*Sqrt[5/7]*Log[2] + ((63741523*I)/288)*Sqrt[5/7]*nu*
         Log[2] - ((7924635*I)/256)*Sqrt[5/7]*Log[3] + 
        ((23773905*I)/256)*Sqrt[5/7]*nu*Log[3] + ((44584375*I)/3456)*
         Sqrt[5/7]*Log[5] - ((44584375*I)/1152)*Sqrt[5/7]*nu*Log[5] + 
        ((32588773*I)/6912)*Sqrt[35]*Log[7] - ((32588773*I)/2304)*Sqrt[35]*nu*
         Log[7])/E^((2*I)*xi) + (((279331*I)/1920)*Sqrt[7/5] - 
        (((2597216527*I)/691200)*nu)/Sqrt[35] - (279331*Pi)/(576*Sqrt[35]) + 
        (279331*nu*Pi)/(192*Sqrt[35]) - (((427620107*I)/2304)*Log[2])/
         Sqrt[35] + (((427620107*I)/768)*nu*Log[2])/Sqrt[35] - 
        ((405*I)/8)*Sqrt[5/7]*Log[3] + ((1215*I)/8)*Sqrt[5/7]*nu*Log[3] - 
        ((125013125*I)/20736)*Sqrt[5/7]*Log[5] + ((125013125*I)/6912)*
         Sqrt[5/7]*nu*Log[5] + ((2000033*I)/10368)*Sqrt[35]*Log[7] - 
        ((2000033*I)/3456)*Sqrt[35]*nu*Log[7] + (((14348907*I)/256)*Log[18])/
         Sqrt[35] - (((43046721*I)/256)*nu*Log[18])/Sqrt[35])/E^((6*I)*xi) + 
      (((50627*I)/2880)*Sqrt[7/5] - (((167405237*I)/414720)*nu)/Sqrt[35] - 
        (50627*Pi)/(864*Sqrt[35]) + (50627*nu*Pi)/(288*Sqrt[35]) + 
        (((3518634233*I)/6912)*Log[2])/Sqrt[35] - 
        (((3518634233*I)/2304)*nu*Log[2])/Sqrt[35] + 
        (((10558269*I)/256)*Log[3])/Sqrt[35] - (((31674807*I)/256)*nu*Log[3])/
         Sqrt[35] - ((1028125*I)/6912)*Sqrt[35]*Log[5] + 
        ((1028125*I)/2304)*Sqrt[35]*nu*Log[5] - ((23176853*I)/6912)*Sqrt[35]*
         Log[7] + ((23176853*I)/2304)*Sqrt[35]*nu*Log[7] - 
        (((14348907*I)/256)*Log[18])/Sqrt[35] + 
        (((43046721*I)/256)*nu*Log[18])/Sqrt[35])/E^((4*I)*xi)))
Hlme6[4, 3] = ((9*Sqrt[5/14]*chiacl*nu)/8 - (9*Sqrt[5/14]*chiscl*delta*nu)/
     8 + e^2*((17*Sqrt[5/14]*chiacl*nu)/8 - (17*Sqrt[5/14]*chiscl*delta*nu)/
       8 + E^((2*I)*xi)*((205*Sqrt[5/14]*chiacl*nu)/48 - 
        (205*Sqrt[5/14]*chiscl*delta*nu)/48) + 
      ((155*Sqrt[5/14]*chiacl*nu)/48 - (155*Sqrt[5/14]*chiscl*delta*nu)/48)/
       E^((2*I)*xi)) + e^3*(E^((3*I)*xi)*((457*Sqrt[5/14]*chiacl*nu)/64 - 
        (457*Sqrt[5/14]*chiscl*delta*nu)/64) + 
      ((327*Sqrt[5/14]*chiacl*nu)/64 - (327*Sqrt[5/14]*chiscl*delta*nu)/64)/
       E^((3*I)*xi) + ((461*Sqrt[5/14]*chiacl*nu)/192 - 
        (461*Sqrt[5/14]*chiscl*delta*nu)/192)/E^(I*xi) + 
      E^(I*xi)*((451*Sqrt[5/14]*chiacl*nu)/192 - 
        (451*Sqrt[5/14]*chiscl*delta*nu)/192)) + 
    e*(E^(I*xi)*((19*Sqrt[5/14]*chiacl*nu)/8 - 
        (19*Sqrt[5/14]*chiscl*delta*nu)/8) + 
      ((47*Sqrt[5/14]*chiacl*nu)/24 - (47*Sqrt[5/14]*chiscl*delta*nu)/24)/
       E^(I*xi)) + e^4*((177*Sqrt[5/14]*chiacl*nu)/64 - 
      (177*Sqrt[5/14]*chiscl*delta*nu)/64 + E^((4*I)*xi)*
       ((4397*Sqrt[5/14]*chiacl*nu)/384 - (4397*Sqrt[5/14]*chiscl*delta*nu)/
         384) + ((9071*Sqrt[5/14]*chiacl*nu)/1152 - 
        (9071*Sqrt[5/14]*chiscl*delta*nu)/1152)/E^((4*I)*xi) + 
      ((19*Sqrt[5/14]*chiacl*nu)/8 - (19*Sqrt[5/14]*chiscl*delta*nu)/8)/
       E^((2*I)*xi) + E^((2*I)*xi)*((41*Sqrt[35/2]*chiacl*nu)/144 - 
        (41*Sqrt[35/2]*chiscl*delta*nu)/144)) + 
    e^5*(E^((5*I)*xi)*((164669*Sqrt[5/14]*chiacl*nu)/9216 - 
        (164669*Sqrt[5/14]*chiscl*delta*nu)/9216) + 
      ((109819*Sqrt[5/14]*chiacl*nu)/9216 - (109819*Sqrt[5/14]*chiscl*delta*
          nu)/9216)/E^((5*I)*xi) + E^(I*xi)*((14005*Sqrt[5/14]*chiacl*nu)/
         4608 - (14005*Sqrt[5/14]*chiscl*delta*nu)/4608) + 
      ((13955*Sqrt[5/14]*chiacl*nu)/4608 - (13955*Sqrt[5/14]*chiscl*delta*nu)/
         4608)/E^(I*xi) + ((1745*Sqrt[5/14]*chiacl*nu)/1024 - 
        (1745*Sqrt[5/14]*chiscl*delta*nu)/1024)/E^((3*I)*xi) + 
      E^((3*I)*xi)*((65*Sqrt[35/2]*chiacl*nu)/1024 - 
        (65*Sqrt[35/2]*chiscl*delta*nu)/1024)) + 
    e^6*((15*Sqrt[35/2]*chiacl*nu)/32 - (15*Sqrt[35/2]*chiscl*delta*nu)/32 + 
      ((1907*Sqrt[5/14]*chiacl*nu)/576 - (1907*Sqrt[5/14]*chiscl*delta*nu)/
         576)/E^((2*I)*xi) + E^((4*I)*xi)*((-1363*Sqrt[7/10]*chiacl*nu)/576 + 
        (1363*Sqrt[7/10]*chiscl*delta*nu)/576) + 
      E^((2*I)*xi)*((557*Sqrt[35/2]*chiacl*nu)/1152 - 
        (557*Sqrt[35/2]*chiscl*delta*nu)/1152) + 
      E^((6*I)*xi)*((17503*chiacl*nu)/(128*Sqrt[70]) - 
        (17503*chiscl*delta*nu)/(128*Sqrt[70])) + 
      ((2847*chiacl*nu)/(32*Sqrt[70]) - (2847*chiscl*delta*nu)/(32*Sqrt[70]))/
       E^((6*I)*xi) + ((-521*chiacl*nu)/(576*Sqrt[70]) + 
        (521*chiscl*delta*nu)/(576*Sqrt[70]))/E^((4*I)*xi)))*x^2 + 
  x^(3/2)*((((-9*I)/4)*\[CapitalDelta])/Sqrt[70] + 
    (((9*I)/2)*nu*\[CapitalDelta])/Sqrt[70] + 
    e^2*(((-5*I)/8)*Sqrt[5/14]*\[CapitalDelta] + ((5*I)/4)*Sqrt[5/14]*nu*
       \[CapitalDelta] + (((-31*I)/24)*Sqrt[5/14]*\[CapitalDelta] + 
        ((31*I)/12)*Sqrt[5/14]*nu*\[CapitalDelta])/E^((2*I)*xi) + 
      E^((2*I)*xi)*(((-41*I)/24)*Sqrt[5/14]*\[CapitalDelta] + 
        ((41*I)/12)*Sqrt[5/14]*nu*\[CapitalDelta])) + 
    e*(((((-47*I)/12)*\[CapitalDelta])/Sqrt[70] + 
        (((47*I)/6)*nu*\[CapitalDelta])/Sqrt[70])/E^(I*xi) + 
      E^(I*xi)*((((-19*I)/4)*\[CapitalDelta])/Sqrt[70] + 
        (((19*I)/2)*nu*\[CapitalDelta])/Sqrt[70])) + 
    e^3*((((-13*I)/32)*Sqrt[7/10]*\[CapitalDelta] + ((13*I)/16)*Sqrt[7/10]*nu*
         \[CapitalDelta])/E^(I*xi) + E^(I*xi)*
       ((((-223*I)/96)*\[CapitalDelta])/Sqrt[70] + 
        (((223*I)/48)*nu*\[CapitalDelta])/Sqrt[70]) + 
      ((((-327*I)/32)*\[CapitalDelta])/Sqrt[70] + 
        (((327*I)/16)*nu*\[CapitalDelta])/Sqrt[70])/E^((3*I)*xi) + 
      E^((3*I)*xi)*((((-457*I)/32)*\[CapitalDelta])/Sqrt[70] + 
        (((457*I)/16)*nu*\[CapitalDelta])/Sqrt[70])) + 
    e^4*(((-5*I)/8)*Sqrt[5/14]*\[CapitalDelta] + ((5*I)/4)*Sqrt[5/14]*nu*
       \[CapitalDelta] + E^((2*I)*xi)*((((41*I)/144)*\[CapitalDelta])/
         Sqrt[70] - (((41*I)/72)*nu*\[CapitalDelta])/Sqrt[70]) + 
      ((((-73*I)/48)*\[CapitalDelta])/Sqrt[70] + 
        (((73*I)/24)*nu*\[CapitalDelta])/Sqrt[70])/E^((2*I)*xi) + 
      ((((-9071*I)/576)*\[CapitalDelta])/Sqrt[70] + 
        (((9071*I)/288)*nu*\[CapitalDelta])/Sqrt[70])/E^((4*I)*xi) + 
      E^((4*I)*xi)*((((-4397*I)/192)*\[CapitalDelta])/Sqrt[70] + 
        (((4397*I)/96)*nu*\[CapitalDelta])/Sqrt[70])) + 
    e^5*(E^(I*xi)*(((-1445*I)/2304)*Sqrt[5/14]*\[CapitalDelta] + 
        ((1445*I)/1152)*Sqrt[5/14]*nu*\[CapitalDelta]) + 
      (((-1459*I)/2304)*Sqrt[5/14]*\[CapitalDelta] + ((1459*I)/1152)*
         Sqrt[5/14]*nu*\[CapitalDelta])/E^(I*xi) + 
      ((((871*I)/512)*\[CapitalDelta])/Sqrt[70] - 
        (((871*I)/256)*nu*\[CapitalDelta])/Sqrt[70])/E^((3*I)*xi) + 
      E^((3*I)*xi)*((((3201*I)/512)*\[CapitalDelta])/Sqrt[70] - 
        (((3201*I)/256)*nu*\[CapitalDelta])/Sqrt[70]) + 
      ((((-109819*I)/4608)*\[CapitalDelta])/Sqrt[70] + 
        (((109819*I)/2304)*nu*\[CapitalDelta])/Sqrt[70])/E^((5*I)*xi) + 
      E^((5*I)*xi)*((((-164669*I)/4608)*\[CapitalDelta])/Sqrt[70] + 
        (((164669*I)/2304)*nu*\[CapitalDelta])/Sqrt[70])) + 
    e^6*(((-5*I)/8)*Sqrt[5/14]*\[CapitalDelta] + ((5*I)/4)*Sqrt[5/14]*nu*
       \[CapitalDelta] + (((-283*I)/576)*Sqrt[7/10]*\[CapitalDelta] + 
        ((283*I)/288)*Sqrt[7/10]*nu*\[CapitalDelta])/E^((2*I)*xi) + 
      (((753*I)/640)*Sqrt[7/10]*\[CapitalDelta] - ((753*I)/320)*Sqrt[7/10]*nu*
         \[CapitalDelta])/E^((4*I)*xi) + E^((2*I)*xi)*
       ((((-89*I)/24)*\[CapitalDelta])/Sqrt[70] + 
        (((89*I)/12)*nu*\[CapitalDelta])/Sqrt[70]) + 
      E^((4*I)*xi)*((((104119*I)/5760)*\[CapitalDelta])/Sqrt[70] - 
        (((104119*I)/2880)*nu*\[CapitalDelta])/Sqrt[70]) + 
      ((((-2847*I)/80)*\[CapitalDelta])/Sqrt[70] + 
        (((2847*I)/40)*nu*\[CapitalDelta])/Sqrt[70])/E^((6*I)*xi) + 
      E^((6*I)*xi)*((((-17503*I)/320)*\[CapitalDelta])/Sqrt[70] + 
        (((17503*I)/160)*nu*\[CapitalDelta])/Sqrt[70]))) + 
  x^(5/2)*((((351*I)/44)*\[CapitalDelta])/Sqrt[70] - 
    ((543*I)/176)*Sqrt[7/10]*nu*\[CapitalDelta] + 
    (((393*I)/44)*nu^2*\[CapitalDelta])/Sqrt[70] + 
    e*((((346*I)/33)*Sqrt[2/35]*\[CapitalDelta] - 
        (((85927*I)/1584)*nu*\[CapitalDelta])/Sqrt[70] + 
        ((329*I)/198)*Sqrt[7/10]*nu^2*\[CapitalDelta])/E^(I*xi) + 
      E^(I*xi)*((((57*I)/11)*\[CapitalDelta])/Sqrt[70] - 
        ((6661*I)/1584)*Sqrt[5/14]*nu*\[CapitalDelta] + 
        ((29*I)/66)*Sqrt[35/2]*nu^2*\[CapitalDelta])) + 
    e^3*(E^((3*I)*xi)*((((-13781*I)/352)*\[CapitalDelta])/Sqrt[70] + 
        (((76011*I)/1408)*nu*\[CapitalDelta])/Sqrt[70] + 
        ((2963*I)/528)*Sqrt[5/14]*nu^2*\[CapitalDelta]) + 
      ((((30001*I)/352)*\[CapitalDelta])/Sqrt[70] - ((126199*I)/4224)*
         Sqrt[7/10]*nu*\[CapitalDelta] + (((633*I)/176)*nu^2*\[CapitalDelta])/
         Sqrt[70])/E^((3*I)*xi) + ((((34891*I)/1056)*\[CapitalDelta])/
         Sqrt[70] - ((32701*I)/12672)*Sqrt[35/2]*nu*\[CapitalDelta] + 
        (((8837*I)/528)*nu^2*\[CapitalDelta])/Sqrt[70])/E^(I*xi) + 
      E^(I*xi)*((((12347*I)/352)*\[CapitalDelta])/Sqrt[70] - 
        ((80711*I)/4224)*Sqrt[5/14]*nu*\[CapitalDelta] + 
        (((29971*I)/1584)*nu^2*\[CapitalDelta])/Sqrt[70])) + 
    e^2*((((4029*I)/176)*\[CapitalDelta])/Sqrt[70] - 
      (((33443*I)/528)*nu*\[CapitalDelta])/Sqrt[70] + 
      (((3803*I)/264)*nu^2*\[CapitalDelta])/Sqrt[70] + 
      ((((47071*I)/1056)*\[CapitalDelta])/Sqrt[70] - 
        (((236197*I)/2112)*nu*\[CapitalDelta])/Sqrt[70] + 
        (((17477*I)/1584)*nu^2*\[CapitalDelta])/Sqrt[70])/E^((2*I)*xi) + 
      E^((2*I)*xi)*((((-8329*I)/1056)*\[CapitalDelta])/Sqrt[70] - 
        (((6871*I)/6336)*nu*\[CapitalDelta])/Sqrt[70] + 
        (((34927*I)/1584)*nu^2*\[CapitalDelta])/Sqrt[70])) + 
    e^4*((((28381*I)/704)*\[CapitalDelta])/Sqrt[70] - 
      (((469009*I)/4224)*nu*\[CapitalDelta])/Sqrt[70] + 
      (((10081*I)/528)*nu^2*\[CapitalDelta])/Sqrt[70] + 
      ((((1938229*I)/12672)*\[CapitalDelta])/Sqrt[70] - 
        ((2003453*I)/38016)*Sqrt[7/10]*nu*\[CapitalDelta] - 
        ((15853*I)/4752)*Sqrt[5/14]*nu^2*\[CapitalDelta])/E^((4*I)*xi) + 
      ((((26297*I)/704)*\[CapitalDelta])/Sqrt[70] - 
        (((3998681*I)/38016)*nu*\[CapitalDelta])/Sqrt[70] + 
        ((11107*I)/3168)*Sqrt[7/10]*nu^2*\[CapitalDelta])/E^((2*I)*xi) + 
      E^((2*I)*xi)*(((58507*I)/6336)*Sqrt[7/10]*\[CapitalDelta] - 
        ((1257653*I)/38016)*Sqrt[5/14]*nu*\[CapitalDelta] + 
        (((245809*I)/9504)*nu^2*\[CapitalDelta])/Sqrt[70]) + 
      E^((4*I)*xi)*(((-61387*I)/4224)*Sqrt[7/10]*\[CapitalDelta] + 
        (((6488981*I)/38016)*nu*\[CapitalDelta])/Sqrt[70] + 
        (((99503*I)/3168)*nu^2*\[CapitalDelta])/Sqrt[70])) + 
    e^5*(((((69541*I)/2816)*\[CapitalDelta])/Sqrt[70] - 
        (((5639461*I)/67584)*nu*\[CapitalDelta])/Sqrt[70] + 
        ((11155*I)/8448)*Sqrt[35/2]*nu^2*\[CapitalDelta])/E^((3*I)*xi) + 
      ((((58039*I)/1152)*\[CapitalDelta])/Sqrt[70] - ((760765*I)/27648)*
         Sqrt[5/14]*nu*\[CapitalDelta] + (((71077*I)/3456)*nu^2*
          \[CapitalDelta])/Sqrt[70])/E^(I*xi) + 
      E^(I*xi)*((((602713*I)/12672)*\[CapitalDelta])/Sqrt[70] - 
        (((13377143*I)/101376)*nu*\[CapitalDelta])/Sqrt[70] + 
        (((845953*I)/38016)*nu^2*\[CapitalDelta])/Sqrt[70]) + 
      E^((5*I)*xi)*(((-784441*I)/25344)*Sqrt[7/10]*\[CapitalDelta] + 
        (((238392647*I)/608256)*nu*\[CapitalDelta])/Sqrt[70] + 
        (((2157677*I)/76032)*nu^2*\[CapitalDelta])/Sqrt[70]) + 
      E^((3*I)*xi)*((((371137*I)/2816)*\[CapitalDelta])/Sqrt[70] - 
        (((21328987*I)/67584)*nu*\[CapitalDelta])/Sqrt[70] + 
        (((110013*I)/2816)*nu^2*\[CapitalDelta])/Sqrt[70]) + 
      ((((6666733*I)/25344)*\[CapitalDelta])/Sqrt[70] - 
        (((126850541*I)/202752)*nu*\[CapitalDelta])/Sqrt[70] - 
        (((4542893*I)/76032)*nu^2*\[CapitalDelta])/Sqrt[70])/E^((5*I)*xi)) + 
    e^6*((((20323*I)/352)*\[CapitalDelta])/Sqrt[70] - 
      ((47891*I)/2112)*Sqrt[7/10]*nu*\[CapitalDelta] + 
      (((3139*I)/132)*nu^2*\[CapitalDelta])/Sqrt[70] + 
      E^((6*I)*xi)*((((-2936023*I)/7040)*\[CapitalDelta])/Sqrt[70] + 
        ((316071*I)/2816)*Sqrt[7/10]*nu*\[CapitalDelta] + 
        (((13187*I)/1056)*nu^2*\[CapitalDelta])/Sqrt[70]) + 
      ((((173673*I)/2816)*\[CapitalDelta])/Sqrt[70] - 
        (((8439923*I)/50688)*nu*\[CapitalDelta])/Sqrt[70] + 
        (((384191*I)/19008)*nu^2*\[CapitalDelta])/Sqrt[70])/E^((2*I)*xi) + 
      E^((2*I)*xi)*((((1254859*I)/25344)*\[CapitalDelta])/Sqrt[70] - 
        (((21433117*I)/152064)*nu*\[CapitalDelta])/Sqrt[70] + 
        (((75503*I)/3168)*nu^2*\[CapitalDelta])/Sqrt[70]) + 
      E^((4*I)*xi)*((((11570921*I)/42240)*\[CapitalDelta])/Sqrt[70] - 
        (((39598333*I)/63360)*nu*\[CapitalDelta])/Sqrt[70] + 
        (((12604903*I)/190080)*nu^2*\[CapitalDelta])/Sqrt[70]) + 
      ((((-3236861*I)/126720)*\[CapitalDelta])/Sqrt[70] + 
        ((152429*I)/38016)*Sqrt[5/14]*nu*\[CapitalDelta] + 
        (((1248041*I)/12672)*nu^2*\[CapitalDelta])/Sqrt[70])/E^((4*I)*xi) + 
      (((110303*I)/1760)*Sqrt[7/10]*\[CapitalDelta] - 
        (((43563823*I)/42240)*nu*\[CapitalDelta])/Sqrt[70] - 
        (((498807*I)/3520)*nu^2*\[CapitalDelta])/Sqrt[70])/E^((6*I)*xi))) + 
  x^3*((-36*Sqrt[2/35]*\[CapitalDelta])/5 + (16301*nu*\[CapitalDelta])/
     (360*Sqrt[70]) - (((27*I)/4)*Pi*\[CapitalDelta])/Sqrt[70] + 
    (((27*I)/2)*nu*Pi*\[CapitalDelta])/Sqrt[70] - (27*\[CapitalDelta]*Log[2])/
     (2*Sqrt[70]) + (27*nu*\[CapitalDelta]*Log[2])/Sqrt[70] + 
    (27*\[CapitalDelta]*Log[3])/(2*Sqrt[70]) - (27*nu*\[CapitalDelta]*Log[3])/
     Sqrt[70] + e*(E^(I*xi)*((-52*Sqrt[2/35]*\[CapitalDelta])/3 + 
        (319*nu*\[CapitalDelta])/(3*Sqrt[70]) - ((13*I)/4)*Sqrt[5/14]*Pi*
         \[CapitalDelta] + ((13*I)/2)*Sqrt[5/14]*nu*Pi*\[CapitalDelta] - 
        (81*\[CapitalDelta]*Log[2])/(2*Sqrt[70]) + 
        (81*nu*\[CapitalDelta]*Log[2])/Sqrt[70] + (81*\[CapitalDelta]*Log[3])/
         (2*Sqrt[70]) - (81*nu*\[CapitalDelta]*Log[3])/Sqrt[70]) + 
      ((-1076*Sqrt[2/35]*\[CapitalDelta])/45 + (6953*nu*\[CapitalDelta])/
         (45*Sqrt[70]) - (((269*I)/12)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((269*I)/6)*nu*Pi*\[CapitalDelta])/Sqrt[70] + 
        (151*Sqrt[5/14]*\[CapitalDelta]*Log[2])/6 - 
        (151*Sqrt[5/14]*nu*\[CapitalDelta]*Log[2])/3 - 
        (81*\[CapitalDelta]*Log[3])/(2*Sqrt[70]) + 
        (81*nu*\[CapitalDelta]*Log[3])/Sqrt[70])/E^(I*xi)) + 
    e^2*((-566*Sqrt[2/35]*\[CapitalDelta])/15 + (170269*nu*\[CapitalDelta])/
       (720*Sqrt[70]) - (((283*I)/8)*Pi*\[CapitalDelta])/Sqrt[70] + 
      (((283*I)/4)*nu*Pi*\[CapitalDelta])/Sqrt[70] + 
      (1861*\[CapitalDelta]*Log[2])/(4*Sqrt[70]) - 
      (1861*nu*\[CapitalDelta]*Log[2])/(2*Sqrt[70]) - 
      (837*\[CapitalDelta]*Log[3])/(4*Sqrt[70]) + 
      (837*nu*\[CapitalDelta]*Log[3])/(2*Sqrt[70]) + 
      E^((2*I)*xi)*((-1499*Sqrt[2/35]*\[CapitalDelta])/45 + 
        (290299*nu*\[CapitalDelta])/(1440*Sqrt[70]) - 
        (((1499*I)/48)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((1499*I)/24)*nu*Pi*\[CapitalDelta])/Sqrt[70] - 
        (415*Sqrt[5/14]*\[CapitalDelta]*Log[2])/24 + 
        (415*Sqrt[5/14]*nu*\[CapitalDelta]*Log[2])/12 + 
        (1377*\[CapitalDelta]*Log[3])/(16*Sqrt[70]) - 
        (1377*nu*\[CapitalDelta]*Log[3])/(8*Sqrt[70])) + 
      ((-2519*Sqrt[2/35]*\[CapitalDelta])/45 + (529999*nu*\[CapitalDelta])/
         (1440*Sqrt[70]) - (((2519*I)/48)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((2519*I)/24)*nu*Pi*\[CapitalDelta])/Sqrt[70] - 
        (14807*\[CapitalDelta]*Log[2])/(24*Sqrt[70]) + 
        (14807*nu*\[CapitalDelta]*Log[2])/(12*Sqrt[70]) + 
        (81*Sqrt[7/10]*\[CapitalDelta]*Log[3])/16 - 
        (81*Sqrt[7/10]*nu*\[CapitalDelta]*Log[3])/8 + 
        (3125*Sqrt[5/14]*\[CapitalDelta]*Log[5])/48 - 
        (3125*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/24)/E^((2*I)*xi)) + 
    e^3*(E^((3*I)*xi)*((-1741*\[CapitalDelta])/(15*Sqrt[70]) + 
        (83479*nu*\[CapitalDelta])/(240*Sqrt[70]) - 
        (((1741*I)/32)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((1741*I)/16)*nu*Pi*\[CapitalDelta])/Sqrt[70] - 
        (2557*\[CapitalDelta]*Log[2])/(16*Sqrt[70]) + 
        (2557*nu*\[CapitalDelta]*Log[2])/(8*Sqrt[70]) + 
        (1269*\[CapitalDelta]*Log[3])/(8*Sqrt[70]) - 
        (1269*nu*\[CapitalDelta]*Log[3])/(4*Sqrt[70])) + 
      E^(I*xi)*((-1027*\[CapitalDelta])/(9*Sqrt[70]) + 
        (10207*Sqrt[5/14]*nu*\[CapitalDelta])/144 - ((1027*I)/96)*Sqrt[5/14]*
         Pi*\[CapitalDelta] + ((1027*I)/48)*Sqrt[5/14]*nu*Pi*
         \[CapitalDelta] + (17147*\[CapitalDelta]*Log[2])/(16*Sqrt[70]) - 
        (17147*nu*\[CapitalDelta]*Log[2])/(8*Sqrt[70]) - 
        (1053*\[CapitalDelta]*Log[3])/(2*Sqrt[70]) + 
        (1053*nu*\[CapitalDelta]*Log[3])/Sqrt[70]) + 
      ((-87*Sqrt[7/10]*\[CapitalDelta])/5 + (13139*Sqrt[7/10]*nu*
          \[CapitalDelta])/240 - ((261*I)/32)*Sqrt[7/10]*Pi*\[CapitalDelta] + 
        ((261*I)/16)*Sqrt[7/10]*nu*Pi*\[CapitalDelta] - 
        (8215*Sqrt[5/14]*\[CapitalDelta]*Log[2])/16 + 
        (8215*Sqrt[5/14]*nu*\[CapitalDelta]*Log[2])/8 + 
        (2997*\[CapitalDelta]*Log[3])/(8*Sqrt[70]) - 
        (2997*nu*\[CapitalDelta]*Log[3])/(4*Sqrt[70]) + 
        (3125*Sqrt[5/14]*\[CapitalDelta]*Log[5])/16 - 
        (3125*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/8)/E^(I*xi) + 
      ((-3403*\[CapitalDelta])/(15*Sqrt[70]) + (543701*nu*\[CapitalDelta])/
         (720*Sqrt[70]) - (((3403*I)/32)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((3403*I)/16)*nu*Pi*\[CapitalDelta])/Sqrt[70] + 
        (19317*\[CapitalDelta]*Log[2])/(16*Sqrt[70]) - 
        (19317*nu*\[CapitalDelta]*Log[2])/(8*Sqrt[70]) + 
        (3861*\[CapitalDelta]*Log[3])/(4*Sqrt[70]) - 
        (3861*nu*\[CapitalDelta]*Log[3])/(2*Sqrt[70]) - 
        (3125*Sqrt[5/14]*\[CapitalDelta]*Log[5])/16 + 
        (3125*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/8)/E^((3*I)*xi)) + 
    e^4*((-178*Sqrt[14/5]*\[CapitalDelta])/15 + (374509*nu*\[CapitalDelta])/
       (720*Sqrt[70]) - ((89*I)/8)*Sqrt[7/10]*Pi*\[CapitalDelta] + 
      ((89*I)/4)*Sqrt[7/10]*nu*Pi*\[CapitalDelta] - 
      (5035*Sqrt[5/14]*\[CapitalDelta]*Log[2])/4 + 
      (5035*Sqrt[5/14]*nu*\[CapitalDelta]*Log[2])/2 + 
      (77409*\[CapitalDelta]*Log[3])/(64*Sqrt[70]) - 
      (77409*nu*\[CapitalDelta]*Log[3])/(32*Sqrt[70]) + 
      E^((4*I)*xi)*((-1229*Sqrt[7/10]*\[CapitalDelta])/45 + 
        (233899*Sqrt[7/10]*nu*\[CapitalDelta])/2880 - 
        (((68849*I)/768)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((68849*I)/384)*nu*Pi*\[CapitalDelta])/Sqrt[70] - 
        (2623*Sqrt[5/14]*\[CapitalDelta]*Log[2])/48 + 
        (2623*Sqrt[5/14]*nu*\[CapitalDelta]*Log[2])/24 + 
        (69309*\[CapitalDelta]*Log[3])/(256*Sqrt[70]) - 
        (69309*nu*\[CapitalDelta]*Log[3])/(128*Sqrt[70])) + 
      E^((2*I)*xi)*((-10867*Sqrt[2/35]*\[CapitalDelta])/135 + 
        (307421*Sqrt[7/10]*nu*\[CapitalDelta])/4320 - 
        (((10867*I)/144)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((10867*I)/72)*nu*Pi*\[CapitalDelta])/Sqrt[70] + 
        (148781*\[CapitalDelta]*Log[2])/(72*Sqrt[70]) - 
        (148781*nu*\[CapitalDelta]*Log[2])/(36*Sqrt[70]) - 
        (4239*\[CapitalDelta]*Log[3])/(4*Sqrt[70]) + 
        (4239*nu*\[CapitalDelta]*Log[3])/(2*Sqrt[70])) + 
      (53125*Sqrt[5/14]*\[CapitalDelta]*Log[5])/128 - 
      (53125*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/64 + 
      ((-3701*Sqrt[2/35]*\[CapitalDelta])/45 + (737941*nu*\[CapitalDelta])/
         (1440*Sqrt[70]) - (((3701*I)/48)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((3701*I)/24)*nu*Pi*\[CapitalDelta])/Sqrt[70] + 
        (164683*\[CapitalDelta]*Log[2])/(24*Sqrt[70]) - 
        (164683*nu*\[CapitalDelta]*Log[2])/(12*Sqrt[70]) + 
        (5319*\[CapitalDelta]*Log[3])/(2*Sqrt[70]) - 
        (5319*nu*\[CapitalDelta]*Log[3])/Sqrt[70] - 
        (3125*Sqrt[35/2]*\[CapitalDelta]*Log[5])/24 + 
        (3125*Sqrt[35/2]*nu*\[CapitalDelta]*Log[5])/12)/E^((2*I)*xi) + 
      ((-57223*\[CapitalDelta])/(135*Sqrt[70]) + 
        (12307073*nu*\[CapitalDelta])/(8640*Sqrt[70]) - 
        (((57223*I)/288)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((57223*I)/144)*nu*Pi*\[CapitalDelta])/Sqrt[70] - 
        (97883*Sqrt[5/14]*\[CapitalDelta]*Log[2])/144 + 
        (97883*Sqrt[5/14]*nu*\[CapitalDelta]*Log[2])/72 - 
        (746631*\[CapitalDelta]*Log[3])/(256*Sqrt[70]) + 
        (746631*nu*\[CapitalDelta]*Log[3])/(128*Sqrt[70]) + 
        (3125*Sqrt[35/2]*\[CapitalDelta]*Log[5])/128 - 
        (3125*Sqrt[35/2]*nu*\[CapitalDelta]*Log[5])/64 + 
        (823543*Sqrt[7/10]*\[CapitalDelta]*Log[7])/2304 - 
        (823543*Sqrt[7/10]*nu*\[CapitalDelta]*Log[7])/1152)/E^((4*I)*xi)) + 
    e^5*(E^((3*I)*xi)*((-17147*\[CapitalDelta])/(80*Sqrt[70]) + 
        (212307*nu*\[CapitalDelta])/(320*Sqrt[70]) - 
        (((51391*I)/512)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((51391*I)/256)*nu*Pi*\[CapitalDelta])/Sqrt[70] + 
        (2793389*\[CapitalDelta]*Log[2])/(768*Sqrt[70]) - 
        (2793389*nu*\[CapitalDelta]*Log[2])/(384*Sqrt[70]) - 
        (1917*\[CapitalDelta]*Log[3])/Sqrt[70] + 1917*Sqrt[2/35]*nu*
         \[CapitalDelta]*Log[3]) + E^((5*I)*xi)*
       ((-655667*\[CapitalDelta])/(2160*Sqrt[70]) + 
        (7747627*nu*\[CapitalDelta])/(8640*Sqrt[70]) - 
        (((3283913*I)/23040)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((3283913*I)/11520)*nu*Pi*\[CapitalDelta])/Sqrt[70] - 
        (1709413*\[CapitalDelta]*Log[2])/(3840*Sqrt[70]) + 
        (1709413*nu*\[CapitalDelta]*Log[2])/(1920*Sqrt[70]) + 
        (10071*Sqrt[7/10]*\[CapitalDelta]*Log[3])/160 - 
        (10071*Sqrt[7/10]*nu*\[CapitalDelta]*Log[3])/80) + 
      E^(I*xi)*((-232499*\[CapitalDelta])/(1080*Sqrt[70]) + 
        (1449467*nu*\[CapitalDelta])/(2160*Sqrt[70]) - 
        (((232499*I)/2304)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((232499*I)/1152)*nu*Pi*\[CapitalDelta])/Sqrt[70] - 
        (4827937*\[CapitalDelta]*Log[2])/(384*Sqrt[70]) + 
        (4827937*nu*\[CapitalDelta]*Log[2])/(192*Sqrt[70]) + 
        (348759*\[CapitalDelta]*Log[3])/(128*Sqrt[70]) - 
        (348759*nu*\[CapitalDelta]*Log[3])/(64*Sqrt[70]) + 
        (146875*Sqrt[5/14]*\[CapitalDelta]*Log[5])/192 - 
        (146875*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/96) + 
      ((-34667*Sqrt[7/10]*\[CapitalDelta])/1080 + (381293*nu*\[CapitalDelta])/
         (540*Sqrt[70]) - ((34667*I)/2304)*Sqrt[7/10]*Pi*\[CapitalDelta] + 
        ((34667*I)/1152)*Sqrt[7/10]*nu*Pi*\[CapitalDelta] + 
        (21876371*\[CapitalDelta]*Log[2])/(1152*Sqrt[70]) - 
        (21876371*nu*\[CapitalDelta]*Log[2])/(576*Sqrt[70]) + 
        (628101*\[CapitalDelta]*Log[3])/(128*Sqrt[70]) - 
        (628101*nu*\[CapitalDelta]*Log[3])/(64*Sqrt[70]) - 
        (71875*Sqrt[5/14]*\[CapitalDelta]*Log[5])/32 + 
        (71875*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/16)/E^(I*xi) + 
      ((-407*Sqrt[7/10]*\[CapitalDelta])/16 + 
        (61403*Sqrt[5/14]*nu*\[CapitalDelta])/576 - ((1221*I)/512)*Sqrt[35/2]*
         Pi*\[CapitalDelta] + ((1221*I)/256)*Sqrt[35/2]*nu*Pi*
         \[CapitalDelta] - (12639197*\[CapitalDelta]*Log[2])/(768*Sqrt[70]) + 
        (12639197*nu*\[CapitalDelta]*Log[2])/(384*Sqrt[70]) - 
        (62019*Sqrt[7/10]*\[CapitalDelta]*Log[3])/32 + 
        (62019*Sqrt[7/10]*nu*\[CapitalDelta]*Log[3])/16 + 
        (96875*Sqrt[5/14]*\[CapitalDelta]*Log[5])/64 - 
        (96875*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/32 + 
        (823543*Sqrt[7/10]*\[CapitalDelta]*Log[7])/768 - 
        (823543*Sqrt[7/10]*nu*\[CapitalDelta]*Log[7])/384)/E^((3*I)*xi) + 
      ((-231851*Sqrt[7/10]*\[CapitalDelta])/2160 + 
        (21984367*nu*\[CapitalDelta])/(8640*Sqrt[70]) - 
        ((231851*I)/4608)*Sqrt[7/10]*Pi*\[CapitalDelta] + 
        ((231851*I)/2304)*Sqrt[7/10]*nu*Pi*\[CapitalDelta] + 
        (222528287*\[CapitalDelta]*Log[2])/(11520*Sqrt[70]) - 
        (222528287*nu*\[CapitalDelta]*Log[2])/(5760*Sqrt[70]) + 
        (408213*\[CapitalDelta]*Log[3])/(160*Sqrt[70]) - 
        (408213*nu*\[CapitalDelta]*Log[3])/(80*Sqrt[70]) - 
        (3125*Sqrt[5/14]*\[CapitalDelta]*Log[5])/96 + 
        (3125*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/48 - 
        (823543*Sqrt[7/10]*\[CapitalDelta]*Log[7])/768 + 
        (823543*Sqrt[7/10]*nu*\[CapitalDelta]*Log[7])/384)/E^((5*I)*xi)) + 
    e^6*((-167*Sqrt[5/14]*\[CapitalDelta])/3 + 
      (33451*Sqrt[5/14]*nu*\[CapitalDelta])/192 - ((835*I)/32)*Sqrt[5/14]*Pi*
       \[CapitalDelta] + ((835*I)/16)*Sqrt[5/14]*nu*Pi*\[CapitalDelta] + 
      (1938803*\[CapitalDelta]*Log[2])/(48*Sqrt[70]) - 
      (1938803*nu*\[CapitalDelta]*Log[2])/(24*Sqrt[70]) + 
      (1019871*\[CapitalDelta]*Log[3])/(128*Sqrt[70]) - 
      (1019871*nu*\[CapitalDelta]*Log[3])/(64*Sqrt[70]) + 
      E^((6*I)*xi)*((-14087*\[CapitalDelta])/(30*Sqrt[70]) + 
        (317719*Sqrt[5/14]*nu*\[CapitalDelta])/1152 - 
        (((212267*I)/960)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((212267*I)/480)*nu*Pi*\[CapitalDelta])/Sqrt[70] - 
        (336841*\[CapitalDelta]*Log[2])/(480*Sqrt[70]) + 
        (336841*nu*\[CapitalDelta]*Log[2])/(240*Sqrt[70]) + 
        (507627*Sqrt[7/10]*\[CapitalDelta]*Log[3])/5120 - 
        (507627*Sqrt[7/10]*nu*\[CapitalDelta]*Log[3])/2560) + 
      E^((4*I)*xi)*((-181903*\[CapitalDelta])/(675*Sqrt[70]) + 
        (1293821*Sqrt[7/10]*nu*\[CapitalDelta])/10800 - 
        (((2893697*I)/23040)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((2893697*I)/11520)*nu*Pi*\[CapitalDelta])/Sqrt[70] + 
        (174593*Sqrt[5/14]*\[CapitalDelta]*Log[2])/144 - 
        (174593*Sqrt[5/14]*nu*\[CapitalDelta]*Log[2])/72 - 
        (8345889*\[CapitalDelta]*Log[3])/(2560*Sqrt[70]) + 
        (8345889*nu*\[CapitalDelta]*Log[3])/(1280*Sqrt[70])) - 
      (3446875*Sqrt[5/14]*\[CapitalDelta]*Log[5])/768 + 
      (3446875*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/384 + 
      E^((2*I)*xi)*((-96*Sqrt[14/5]*\[CapitalDelta])/5 + 
        (1203383*nu*\[CapitalDelta])/(1440*Sqrt[70]) - 
        ((36889*I)/2048)*Sqrt[7/10]*Pi*\[CapitalDelta] + 
        ((36889*I)/1024)*Sqrt[7/10]*nu*Pi*\[CapitalDelta] - 
        (19453*Sqrt[7/10]*\[CapitalDelta]*Log[2])/6 + 
        (19453*Sqrt[7/10]*nu*\[CapitalDelta]*Log[2])/3 + 
        (10837287*\[CapitalDelta]*Log[3])/(2048*Sqrt[70]) - 
        (10837287*nu*\[CapitalDelta]*Log[3])/(1024*Sqrt[70]) + 
        (8021875*Sqrt[5/14]*\[CapitalDelta]*Log[5])/6144 - 
        (8021875*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/3072) + 
      ((-1567*Sqrt[5/14]*\[CapitalDelta])/27 + (1581229*nu*\[CapitalDelta])/
         (1728*Sqrt[70]) - ((7835*I)/288)*Sqrt[5/14]*Pi*\[CapitalDelta] + 
        ((7835*I)/144)*Sqrt[5/14]*nu*Pi*\[CapitalDelta] - 
        (6776911*\[CapitalDelta]*Log[2])/(144*Sqrt[70]) + 
        (6776911*nu*\[CapitalDelta]*Log[2])/(72*Sqrt[70]) - 
        (67453371*\[CapitalDelta]*Log[3])/(2048*Sqrt[70]) + 
        (67453371*nu*\[CapitalDelta]*Log[3])/(1024*Sqrt[70]) + 
        (88065625*Sqrt[5/14]*\[CapitalDelta]*Log[5])/18432 - 
        (88065625*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/9216 + 
        (14000231*Sqrt[7/10]*\[CapitalDelta]*Log[7])/6144 - 
        (14000231*Sqrt[7/10]*nu*\[CapitalDelta]*Log[7])/3072)/E^((2*I)*xi) + 
      ((-2491*Sqrt[2/35]*\[CapitalDelta])/45 + (49897*nu*\[CapitalDelta])/
         (192*Sqrt[70]) - (((2491*I)/48)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((2491*I)/24)*nu*Pi*\[CapitalDelta])/Sqrt[70] + 
        (9040813*\[CapitalDelta]*Log[2])/(120*Sqrt[70]) - 
        (9040813*nu*\[CapitalDelta]*Log[2])/(60*Sqrt[70]) + 
        (8265861*Sqrt[7/10]*\[CapitalDelta]*Log[3])/2560 - 
        (8265861*Sqrt[7/10]*nu*\[CapitalDelta]*Log[3])/1280 - 
        (753125*Sqrt[5/14]*\[CapitalDelta]*Log[5])/768 + 
        (753125*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/384 - 
        (38706521*Sqrt[7/10]*\[CapitalDelta]*Log[7])/7680 + 
        (38706521*Sqrt[7/10]*nu*\[CapitalDelta]*Log[7])/3840)/E^((4*I)*xi) + 
      ((-192511*\[CapitalDelta])/(150*Sqrt[70]) + 
        (125975443*nu*\[CapitalDelta])/(28800*Sqrt[70]) - 
        (((192511*I)/320)*Pi*\[CapitalDelta])/Sqrt[70] + 
        (((192511*I)/160)*nu*Pi*\[CapitalDelta])/Sqrt[70] - 
        (2049990793*\[CapitalDelta]*Log[2])/(30720*Sqrt[70]) + 
        (2049990793*nu*\[CapitalDelta]*Log[2])/(15360*Sqrt[70]) - 
        (4977369*\[CapitalDelta]*Log[3])/(10240*Sqrt[70]) + 
        (4977369*nu*\[CapitalDelta]*Log[3])/(5120*Sqrt[70]) - 
        (15625*Sqrt[5/14]*\[CapitalDelta]*Log[5])/6144 + 
        (15625*Sqrt[5/14]*nu*\[CapitalDelta]*Log[5])/3072 + 
        (5764801*Sqrt[7/10]*\[CapitalDelta]*Log[7])/6144 - 
        (5764801*Sqrt[7/10]*nu*\[CapitalDelta]*Log[7])/3072 + 
        (129140163*\[CapitalDelta]*Log[18])/(10240*Sqrt[70]) - 
        (129140163*nu*\[CapitalDelta]*Log[18])/(5120*Sqrt[70]))/E^((6*I)*xi)))
Hlme6[4, 2] = (Sqrt[5]/63 - (Sqrt[5]*nu)/21 + 
    e^6*((-13*Sqrt[5])/1008 + (13*Sqrt[5]*nu)/336 + 
      E^((6*I)*xi)*(1717/(2016*Sqrt[5]) - (1717*nu)/(672*Sqrt[5])) + 
      (449/(1008*Sqrt[5]) - (449*nu)/(336*Sqrt[5]))/E^((4*I)*xi) + 
      E^((4*I)*xi)*(-137/(126*Sqrt[5]) + (137*nu)/(42*Sqrt[5])) + 
      (-1219/(1008*Sqrt[5]) + (1219*nu)/(336*Sqrt[5]))/E^((6*I)*xi) + 
      E^((2*I)*xi)*((5*Sqrt[5])/1008 - (5*Sqrt[5]*nu)/336) + 
      ((-29*Sqrt[5])/2016 + (29*Sqrt[5]*nu)/672)/E^((2*I)*xi)) + 
    e*(E^(I*xi)*(Sqrt[5]/36 - (Sqrt[5]*nu)/12) + 
      ((-2*Sqrt[5])/63 + (2*Sqrt[5]*nu)/21)/E^(I*xi)) + 
    e^2*((-5*Sqrt[5])/126 + (5*Sqrt[5]*nu)/42 + 
      E^((2*I)*xi)*((11*Sqrt[5])/252 - (11*Sqrt[5]*nu)/84) + 
      ((-13*Sqrt[5])/252 + (13*Sqrt[5]*nu)/84)/E^((2*I)*xi)) + 
    e^3*(E^((3*I)*xi)*((127*Sqrt[5])/2016 - (127*Sqrt[5]*nu)/672) + 
      ((-3*Sqrt[5])/224 + (9*Sqrt[5]*nu)/224)/E^(I*xi) + 
      E^(I*xi)*(-1/16*Sqrt[5] + (3*Sqrt[5]*nu)/16) + 
      ((-79*Sqrt[5])/1008 + (79*Sqrt[5]*nu)/336)/E^((3*I)*xi)) + 
    e^4*(-1/56*Sqrt[5] + (3*Sqrt[5]*nu)/56 + E^((4*I)*xi)*
       ((67*Sqrt[5])/756 - (67*Sqrt[5]*nu)/252) + 
      (Sqrt[5]/216 - (Sqrt[5]*nu)/72)/E^((2*I)*xi) + 
      E^((2*I)*xi)*((-143*Sqrt[5])/1512 + (143*Sqrt[5]*nu)/504) + 
      ((-25*Sqrt[5])/216 + (25*Sqrt[5]*nu)/72)/E^((4*I)*xi)) + 
    e^5*(E^((5*I)*xi)*((11927*Sqrt[5])/96768 - (11927*Sqrt[5]*nu)/32256) + 
      ((1145*Sqrt[5])/32256 - (1145*Sqrt[5]*nu)/10752)/E^((3*I)*xi) + 
      E^(I*xi)*((-577*Sqrt[5])/48384 + (577*Sqrt[5]*nu)/16128) + 
      ((-163*Sqrt[5])/12096 + (163*Sqrt[5]*nu)/4032)/E^(I*xi) + 
      E^((3*I)*xi)*((-1159*Sqrt[5])/8064 + (1159*Sqrt[5]*nu)/2688) + 
      ((-4069*Sqrt[5])/24192 + (4069*Sqrt[5]*nu)/8064)/E^((5*I)*xi)))*x + 
  ((((-13*I)/3024)*e^2*E^((2*I)*xi)*nu)/Sqrt[5] + 
    e^3*((((13*I)/1512)*E^(I*xi)*nu)/Sqrt[5] - 
      (((13*I)/1512)*E^((3*I)*xi)*nu)/Sqrt[5]) + 
    e^4*((((-13*I)/4032)*nu)/Sqrt[5] + (I/864)*Sqrt[5]*E^((2*I)*xi)*nu - 
      (((169*I)/12096)*E^((4*I)*xi)*nu)/Sqrt[5]) + 
    e^5*((((-13*I)/36288)*nu)/(Sqrt[5]*E^(I*xi)) + ((37*I)/12096)*Sqrt[5]*
       E^(I*xi)*nu + ((5*I)/4032)*Sqrt[5]*E^((3*I)*xi)*nu - 
      (((767*I)/36288)*E^((5*I)*xi)*nu)/Sqrt[5]) + 
    e^6*(((-11*I)/6048)*Sqrt[5]*nu - (((13*I)/72576)*nu)/
       (Sqrt[5]*E^((2*I)*xi)) + (((503*I)/48384)*E^((2*I)*xi)*nu)/Sqrt[5] + 
      (((169*I)/18144)*E^((4*I)*xi)*nu)/Sqrt[5] - ((299*I)/48384)*Sqrt[5]*
       E^((6*I)*xi)*nu))*x^(3/2) + 
  (-437/(1386*Sqrt[5]) + (115*Sqrt[5]*nu)/594 - (19*Sqrt[5]*nu^2)/1386 + 
    e*(E^(I*xi)*((-377*Sqrt[5])/22176 + (751*Sqrt[5]*nu)/16632 + 
        (7*Sqrt[5]*nu^2)/396) + (21899/(22176*Sqrt[5]) - 
        (5689*Sqrt[5]*nu)/8316 + (227*Sqrt[5]*nu^2)/792)/E^(I*xi)) + 
    e^6*((173*Sqrt[5])/396 - (1781*Sqrt[5]*nu)/1188 + 
      (2881*Sqrt[5]*nu^2)/5544 + ((-12499*Sqrt[5])/12096 + 
        (210359*nu)/(12096*Sqrt[5]) - (18143*nu^2)/(4032*Sqrt[5]))/
       E^((4*I)*xi) + E^((4*I)*xi)*(-5515703/(665280*Sqrt[5]) + 
        (3278083*nu)/(133056*Sqrt[5]) + (37981*nu^2)/(44352*Sqrt[5])) + 
      E^((6*I)*xi)*((539383*Sqrt[5])/177408 - (3147997*nu)/(66528*Sqrt[5]) + 
        (230333*nu^2)/(44352*Sqrt[5])) + (23438449/(887040*Sqrt[5]) - 
        (5981029*nu)/(66528*Sqrt[5]) + (1223819*nu^2)/(44352*Sqrt[5]))/
       E^((6*I)*xi) + E^((2*I)*xi)*(126149/(48384*Sqrt[5]) - 
        (21277*Sqrt[5]*nu)/12096 + (529*Sqrt[5]*nu^2)/1008) + 
      ((276293*Sqrt[5])/532224 - (235325*Sqrt[5]*nu)/133056 + 
        (6415*Sqrt[5]*nu^2)/11088)/E^((2*I)*xi)) + 
    e^2*(689/(1386*Sqrt[5]) - (223*Sqrt[5]*nu)/594 + 
      (337*Sqrt[5]*nu^2)/1386 + E^((2*I)*xi)*(487/(1008*Sqrt[5]) - 
        (479*Sqrt[5]*nu)/1512 + (41*Sqrt[5]*nu^2)/504) + 
      (28691/(11088*Sqrt[5]) - (29611*Sqrt[5]*nu)/16632 + 
        (3637*Sqrt[5]*nu^2)/5544)/E^((2*I)*xi)) + 
    e^3*(E^((3*I)*xi)*(43369/(25344*Sqrt[5]) - (144563*Sqrt[5]*nu)/133056 + 
        (577*Sqrt[5]*nu^2)/3168) + E^(I*xi)*(34697/(177408*Sqrt[5]) - 
        (501*Sqrt[5]*nu)/2464 + (4051*Sqrt[5]*nu^2)/14784) + 
      (262217/(177408*Sqrt[5]) - (4979*Sqrt[5]*nu)/4928 + 
        (867*Sqrt[5]*nu^2)/2464)/E^(I*xi) + 
      (923071/(177408*Sqrt[5]) - (237187*Sqrt[5]*nu)/66528 + 
        (54347*Sqrt[5]*nu^2)/44352)/E^((3*I)*xi)) + 
    e^4*(1931/(1232*Sqrt[5]) - (191*Sqrt[5]*nu)/176 + 
      (501*Sqrt[5]*nu^2)/1232 + (76513/(66528*Sqrt[5]) - 
        (39463*Sqrt[5]*nu)/49896 + (608*Sqrt[5]*nu^2)/2079)/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-51257/(66528*Sqrt[5]) + (18233*Sqrt[5]*nu)/49896 + 
        (2573*Sqrt[5]*nu^2)/8316) + E^((4*I)*xi)*(269081/(66528*Sqrt[5]) - 
        (126755*Sqrt[5]*nu)/49896 + (11533*Sqrt[5]*nu^2)/33264) + 
      ((125281*Sqrt[5])/66528 - (641953*Sqrt[5]*nu)/99792 + 
        (17527*Sqrt[5]*nu^2)/8316)/E^((4*I)*xi)) + 
    e^5*((-22799/(36864*Sqrt[5]) + (78199*Sqrt[5]*nu)/193536 - 
        (1403*Sqrt[5]*nu^2)/32256)/E^((3*I)*xi) + 
      E^((3*I)*xi)*(-8908027/(2838528*Sqrt[5]) + (1907569*Sqrt[5]*nu)/
         1064448 + (209815*Sqrt[5]*nu^2)/709632) + 
      E^(I*xi)*(8022787/(4257792*Sqrt[5]) - (4131781*Sqrt[5]*nu)/3193344 + 
        (239381*Sqrt[5]*nu^2)/532224) + (9366043/(4257792*Sqrt[5]) - 
        (2390405*Sqrt[5]*nu)/1596672 + (523681*Sqrt[5]*nu^2)/1064448)/
       E^(I*xi) + E^((5*I)*xi)*(69672451/(8515584*Sqrt[5]) - 
        (32639053*Sqrt[5]*nu)/6386688 + (652721*Sqrt[5]*nu^2)/1064448) + 
      (136865851/(8515584*Sqrt[5]) - (34987721*Sqrt[5]*nu)/3193344 + 
        (7369849*Sqrt[5]*nu^2)/2128896)/E^((5*I)*xi)))*x^2 + 
  (346013/(840840*Sqrt[5]) - (606751*nu)/(360360*Sqrt[5]) + 
    (400453*nu^2)/(324324*Sqrt[5]) + (25783*nu^3)/(216216*Sqrt[5]) + 
    e*(E^(I*xi)*(5111/(70070*Sqrt[5]) - (3974897*nu)/(2882880*Sqrt[5]) + 
        (1069741*nu^2)/(324324*Sqrt[5]) + (223591*nu^3)/(864864*Sqrt[5])) + 
      (-4174/(3003*Sqrt[5]) + (822373*nu)/(192192*Sqrt[5]) - 
        (243553*Sqrt[5]*nu^2)/1297296 + (130147*Sqrt[5]*nu^3)/432432)/
       E^(I*xi)) + e^2*(-712277/(2522520*Sqrt[5]) - 
      (535597*nu)/(2162160*Sqrt[5]) + (1955323*nu^2)/(648648*Sqrt[5]) + 
      (8395*Sqrt[5]*nu^3)/30888 + (-441031/(101920*Sqrt[5]) + 
        (20860771*nu)/(1441440*Sqrt[5]) - (3141253*nu^2)/(1297296*Sqrt[5]) + 
        (1237517*nu^3)/(864864*Sqrt[5]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(1181629/(1121120*Sqrt[5]) - (8410049*nu)/
         (1441440*Sqrt[5]) + (1443557*nu^2)/(185328*Sqrt[5]) + 
        (29473*nu^3)/(78624*Sqrt[5]) - (((29*I)/1512)*nu*Pi)/Sqrt[5])) + 
    e^3*((-700733947/(80720640*Sqrt[5]) + (688202731*nu)/(23063040*Sqrt[5]) - 
        (9549269*nu^2)/(10378368*Sqrt[5]) - (3354821*nu^3)/(1729728*Sqrt[5]))/
       E^((3*I)*xi) + (33152891/(16144128*Sqrt[5]) - (117069697*nu)/
         (13837824*Sqrt[5]) + (1405667*nu^2)/(192192*Sqrt[5]) + 
        (3983143*nu^3)/(2306304*Sqrt[5]))/E^(I*xi) + 
      E^((3*I)*xi)*(439386449/(80720640*Sqrt[5]) - (175422859*nu)/
         (7687680*Sqrt[5]) + (98677529*nu^2)/(5189184*Sqrt[5]) + 
        (288293*nu^3)/(628992*Sqrt[5]) - (((29*I)/756)*nu*Pi)/Sqrt[5]) + 
      E^(I*xi)*(11994691/(80720640*Sqrt[5]) - (250143689*nu)/
         (69189120*Sqrt[5]) + (11031089*nu^2)/(1153152*Sqrt[5]) + 
        (94739*nu^3)/(72072*Sqrt[5]) + (((29*I)/756)*nu*Pi)/Sqrt[5])) + 
    e^4*(36797777/(10090080*Sqrt[5]) - (14307607*nu)/(960960*Sqrt[5]) + 
      (1245767*nu^2)/(96096*Sqrt[5]) + (430081*nu^3)/(288288*Sqrt[5]) + 
      (-627139661/(40360320*Sqrt[5]) + (44884577*nu)/(823680*Sqrt[5]) + 
        (50048927*nu^2)/(7783776*Sqrt[5]) - (32063279*nu^3)/
         (2594592*Sqrt[5]))/E^((4*I)*xi) + 
      (3026123/(5045040*Sqrt[5]) - (362639*nu)/(131040*Sqrt[5]) + 
        (24863737*nu^2)/(7783776*Sqrt[5]) + (19482367*nu^3)/
         (5189184*Sqrt[5]))/E^((2*I)*xi) - (((29*I)/2016)*nu*Pi)/Sqrt[5] + 
      E^((2*I)*xi)*(-5814803/(5045040*Sqrt[5]) - (5129953*nu)/
         (4324320*Sqrt[5]) + (23210267*Sqrt[5]*nu^2)/7783776 + 
        (407699*nu^3)/(471744*Sqrt[5]) - (((473*I)/18144)*nu*Pi)/Sqrt[5]) + 
      E^((4*I)*xi)*(696546353/(40360320*Sqrt[5]) - (1155278671*nu)/
         (17297280*Sqrt[5]) + (34223411*Sqrt[5]*nu^2)/3891888 + 
        (248929*nu^3)/(648648*Sqrt[5]) - (((377*I)/6048)*nu*Pi)/Sqrt[5])) + 
    e^5*((-272342971/(10250240*Sqrt[5]) + (104965805459*nu)/
         (1107025920*Sqrt[5]) + (12332896379*nu^2)/(498161664*Sqrt[5]) - 
        (6057684923*nu^3)/(166053888*Sqrt[5]))/E^((5*I)*xi) + 
      (2162613/(10250240*Sqrt[5]) - (87606287*nu)/(100638720*Sqrt[5]) - 
        (131735129*nu^2)/(20756736*Sqrt[5]) + (1322691737*nu^3)/
         (110702592*Sqrt[5]))/E^((3*I)*xi) + 
      (33211733/(5125120*Sqrt[5]) - (13781090237*nu)/(553512960*Sqrt[5]) + 
        (443942617*nu^2)/(22643712*Sqrt[5]) + (20464685*Sqrt[5]*nu^3)/
         83026944 - (((29*I)/18144)*nu*Pi)/Sqrt[5])/E^(I*xi) + 
      E^((3*I)*xi)*(-125752853/(14350336*Sqrt[5]) + (994000895*Sqrt[5]*nu)/
         221405184 + (2406137717*nu^2)/(166053888*Sqrt[5]) + 
        (241363*nu^3)/(55351296*Sqrt[5]) - (((1381*I)/18144)*nu*Pi)/
         Sqrt[5]) + E^((5*I)*xi)*(9364034389/(215255040*Sqrt[5]) - 
        (180374373961*nu)/(1107025920*Sqrt[5]) + (5900916433*nu^2)/
         (62270208*Sqrt[5]) - (41327401*nu^3)/(332107776*Sqrt[5]) - 
        (((1711*I)/18144)*nu*Pi)/Sqrt[5]) + 
      E^(I*xi)*(700089673/(107627520*Sqrt[5]) - (14705033417*nu)/
         (553512960*Sqrt[5]) + (706189921*nu^2)/(31135104*Sqrt[5]) + 
        (248884463*nu^3)/(166053888*Sqrt[5]) + (((3121*I)/18144)*nu*Pi)/
         Sqrt[5])) + e^6*((18467*Sqrt[5])/11648 - (71341*Sqrt[5]*nu)/11648 + 
      (2333231*Sqrt[5]*nu^2)/471744 + (70229*Sqrt[5]*nu^3)/314496 + 
      (-7174239833/(161441280*Sqrt[5]) + (3715200197*nu)/(23063040*Sqrt[5]) + 
        (650343299*nu^2)/(10378368*Sqrt[5]) - (592861393*nu^3)/
         (6918912*Sqrt[5]))/E^((6*I)*xi) + (49282997/(18918900*Sqrt[5]) - 
        (4812852521*nu)/(518918400*Sqrt[5]) - (770843167*nu^2)/
         (25945920*Sqrt[5]) + (38029463*nu^3)/(1048320*Sqrt[5]))/
       E^((4*I)*xi) - (((641*I)/8064)*nu*Pi)/Sqrt[5] + 
      (2344627321/(484323840*Sqrt[5]) - (3838202437*nu)/(207567360*Sqrt[5]) + 
        (2427641*Sqrt[5]*nu^2)/648648 + (50461*nu^3)/(329472*Sqrt[5]) - 
        (((29*I)/36288)*nu*Pi)/Sqrt[5])/E^((2*I)*xi) + 
      E^((2*I)*xi)*((209676865*Sqrt[5])/96864768 - (351880033*Sqrt[5]*nu)/
         41513472 + (327883993*nu^2)/(10378368*Sqrt[5]) + 
        (124151*nu^3)/(82368*Sqrt[5]) + (((13897*I)/290304)*nu*Pi)/Sqrt[5]) + 
      E^((4*I)*xi)*(-4025225989/(121080960*Sqrt[5]) + (10850478851*nu)/
         (103783680*Sqrt[5]) - (18934651*nu^2)/(2594592*Sqrt[5]) - 
        (306291*nu^3)/(256256*Sqrt[5]) - (((9223*I)/72576)*nu*Pi)/Sqrt[5]) + 
      E^((6*I)*xi)*(77513103263/(807206400*Sqrt[5]) - (40808001427*nu)/
         (115315200*Sqrt[5]) + (2489313601*nu^2)/(12972960*Sqrt[5]) - 
        (13813391*nu^3)/(8648640*Sqrt[5]) - ((667*I)/24192)*Sqrt[5]*nu*Pi)))*
   x^3 + x^(5/2)*((-1/3*I)/Sqrt[5] + (((4*I)/3)*nu)/Sqrt[5] + 
    (2*Sqrt[5]*Pi)/63 - (2*Sqrt[5]*nu*Pi)/21 + 
    e*((((2*I)/3)/Sqrt[5] - ((71*I)/216)*Sqrt[5]*nu - (4*Sqrt[5]*Pi)/63 + 
        (4*Sqrt[5]*nu*Pi)/21)/E^(I*xi) + E^(I*xi)*((-1/8*I)*Sqrt[5] + 
        (((1213*I)/504)*nu)/Sqrt[5] + (5*Sqrt[5]*Pi)/84 - 
        (5*Sqrt[5]*nu*Pi)/28 + (I/126)*Sqrt[5]*Log[2] - 
        (I/42)*Sqrt[5]*nu*Log[2])) + e^2*(((11*I)/12)/Sqrt[5] - 
      (((3887*I)/1512)*nu)/Sqrt[5] - (11*Sqrt[5]*Pi)/126 + 
      (11*Sqrt[5]*nu*Pi)/42 - (I/63)*Sqrt[5]*Log[2] + 
      (I/21)*Sqrt[5]*nu*Log[2] + E^((2*I)*xi)*((-I)/Sqrt[5] + 
        ((10891*I)/12096)*Sqrt[5]*nu - (((25393*I)/14256)*nu^2)/Sqrt[5] + 
        (2*Sqrt[5]*Pi)/21 - (2*Sqrt[5]*nu*Pi)/7 + (I/63)*Sqrt[5]*Log[2] - 
        (I/21)*Sqrt[5]*nu*Log[2]) + (((29*I)/12)/Sqrt[5] - 
        (((41263*I)/6048)*nu)/Sqrt[5] - (29*Sqrt[5]*Pi)/126 + 
        (29*Sqrt[5]*nu*Pi)/42 - ((32*I)/63)*Sqrt[5]*Log[2] + 
        ((32*I)/21)*Sqrt[5]*nu*Log[2])/E^((2*I)*xi)) + 
    e^3*(E^((3*I)*xi)*(((-293*I)/192)/Sqrt[5] + (((28927*I)/4032)*nu)/
         Sqrt[5] - (((355073*I)/99792)*nu^2)/Sqrt[5] + 
        (853*Sqrt[5]*Pi)/6048 - (853*Sqrt[5]*nu*Pi)/2016 + 
        ((65*I)/3024)*Sqrt[5]*Log[2] - ((65*I)/1008)*Sqrt[5]*nu*Log[2]) + 
      E^(I*xi)*(((139*I)/96)/Sqrt[5] - ((13729*I)/12096)*Sqrt[5]*nu + 
        (((355073*I)/99792)*nu^2)/Sqrt[5] - (139*Sqrt[5]*Pi)/1008 + 
        (139*Sqrt[5]*nu*Pi)/336 - ((13*I)/504)*Sqrt[5]*Log[2] + 
        ((13*I)/168)*Sqrt[5]*nu*Log[2]) + 
      (((317*I)/192)/Sqrt[5] - (((2189*I)/448)*nu)/Sqrt[5] - 
        (317*Sqrt[5]*Pi)/2016 + (317*Sqrt[5]*nu*Pi)/672 - 
        ((1747*I)/1008)*Sqrt[5]*Log[2] + ((1747*I)/336)*Sqrt[5]*nu*Log[2] + 
        ((81*I)/112)*Sqrt[5]*Log[3] - ((243*I)/112)*Sqrt[5]*nu*Log[3])/
       E^(I*xi) + (((527*I)/96)/Sqrt[5] - (((64331*I)/4032)*nu)/Sqrt[5] - 
        (527*Sqrt[5]*Pi)/1008 + (527*Sqrt[5]*nu*Pi)/336 + 
        ((4661*I)/1512)*Sqrt[5]*Log[2] - ((4661*I)/504)*Sqrt[5]*nu*Log[2] - 
        ((3125*I)/1512)*Sqrt[5]*Log[5] + ((3125*I)/504)*Sqrt[5]*nu*Log[5])/
       E^((3*I)*xi)) + e^4*(((13*I)/6)/Sqrt[5] - (((288317*I)/48384)*nu)/
       Sqrt[5] - (((177179*I)/133056)*nu^2)/Sqrt[5] - (13*Sqrt[5]*Pi)/63 + 
      (13*Sqrt[5]*nu*Pi)/21 - ((65*I)/21)*Sqrt[5]*Log[2] + 
      ((65*I)/7)*Sqrt[5]*nu*Log[2] + E^((4*I)*xi)*(((-109*I)/48)/Sqrt[5] + 
        (((525271*I)/48384)*nu)/Sqrt[5] - ((461123*I)/399168)*Sqrt[5]*nu^2 + 
        (38*Sqrt[5]*Pi)/189 - (38*Sqrt[5]*nu*Pi)/63 + ((23*I)/756)*Sqrt[5]*
         Log[2] - ((23*I)/252)*Sqrt[5]*nu*Log[2]) + 
      E^((2*I)*xi)*(((337*I)/144)/Sqrt[5] - ((100741*I)/72576)*Sqrt[5]*nu - 
        ((18169*I)/99792)*Sqrt[5]*nu^2 - (3*Sqrt[5]*Pi)/14 + 
        (9*Sqrt[5]*nu*Pi)/14 - ((25*I)/756)*Sqrt[5]*Log[2] + 
        ((25*I)/252)*Sqrt[5]*nu*Log[2]) + ((81*I)/56)*Sqrt[5]*Log[3] - 
      ((243*I)/56)*Sqrt[5]*nu*Log[3] + (((307*I)/144)*Sqrt[5] - 
        ((455339*I)/72576)*Sqrt[5]*nu - (1535*Sqrt[5]*Pi)/1512 + 
        (1535*Sqrt[5]*nu*Pi)/504 - ((3413*I)/756)*Sqrt[5]*Log[2] + 
        ((3413*I)/252)*Sqrt[5]*nu*Log[2] - ((81*I)/14)*Sqrt[5]*Log[3] + 
        ((243*I)/14)*Sqrt[5]*nu*Log[3] + ((3125*I)/756)*Sqrt[5]*Log[5] - 
        ((3125*I)/252)*Sqrt[5]*nu*Log[5])/E^((4*I)*xi) + 
      (((91*I)/48)/Sqrt[5] - ((4663*I)/4032)*Sqrt[5]*nu - 
        (13*Sqrt[5]*Pi)/72 + (13*Sqrt[5]*nu*Pi)/24 + ((8123*I)/756)*Sqrt[5]*
         Log[2] - ((8123*I)/252)*Sqrt[5]*nu*Log[2] - ((81*I)/56)*Sqrt[5]*
         Log[3] + ((243*I)/56)*Sqrt[5]*nu*Log[3] - ((3125*I)/756)*Sqrt[5]*
         Log[5] + ((3125*I)/252)*Sqrt[5]*nu*Log[5])/E^((2*I)*xi)) + 
    e^5*(E^((3*I)*xi)*(((2887*I)/768)/Sqrt[5] - (((291769*I)/27648)*nu)/
         Sqrt[5] - (((97751*I)/24192)*nu^2)/Sqrt[5] - (7951*Sqrt[5]*Pi)/
         24192 + (7951*Sqrt[5]*nu*Pi)/8064 - ((607*I)/12096)*Sqrt[5]*Log[2] + 
        ((607*I)/4032)*Sqrt[5]*nu*Log[2]) + E^((5*I)*xi)*
       (((-10217*I)/3072)/Sqrt[5] + (((9299827*I)/580608)*nu)/Sqrt[5] - 
        (((20908981*I)/2395008)*nu^2)/Sqrt[5] + (135721*Pi)/(96768*Sqrt[5]) - 
        (135721*nu*Pi)/(32256*Sqrt[5]) + (((8233*I)/48384)*Log[2])/Sqrt[5] - 
        (((8233*I)/16128)*nu*Log[2])/Sqrt[5] + (((81*I)/1792)*Log[3])/
         Sqrt[5] - (((243*I)/1792)*nu*Log[3])/Sqrt[5]) + 
      E^(I*xi)*(((12169*I)/4608)/Sqrt[5] - (((3747787*I)/290304)*nu)/
         Sqrt[5] + ((2062703*I)/798336)*Sqrt[5]*nu^2 - 
        (12325*Sqrt[5]*Pi)/48384 + (12325*Sqrt[5]*nu*Pi)/16128 - 
        ((13039*I)/2688)*Sqrt[5]*Log[2] + ((13039*I)/896)*Sqrt[5]*nu*Log[2] + 
        ((1053*I)/448)*Sqrt[5]*Log[3] - ((3159*I)/448)*Sqrt[5]*nu*Log[3]) + 
      (((75*I)/128)*Sqrt[5] - (((2556023*I)/290304)*nu)/Sqrt[5] - 
        ((70843*I)/2395008)*Sqrt[5]*nu^2 - (125*Sqrt[5]*Pi)/448 + 
        (375*Sqrt[5]*nu*Pi)/448 + ((41113*I)/2016)*Sqrt[5]*Log[2] - 
        ((41113*I)/672)*Sqrt[5]*nu*Log[2] - ((891*I)/224)*Sqrt[5]*Log[3] + 
        ((2673*I)/224)*Sqrt[5]*nu*Log[3] - ((40625*I)/6048)*Sqrt[5]*Log[5] + 
        ((40625*I)/2016)*Sqrt[5]*nu*Log[5])/E^(I*xi) + 
      (((503*I)/3072)*Sqrt[5] - (((59911*I)/21504)*nu)/Sqrt[5] - 
        (2515*Sqrt[5]*Pi)/32256 + (2515*Sqrt[5]*nu*Pi)/10752 - 
        ((177745*I)/6912)*Sqrt[5]*Log[2] + ((177745*I)/2304)*Sqrt[5]*nu*
         Log[2] - ((4941*I)/448)*Sqrt[5]*Log[3] + ((14823*I)/448)*Sqrt[5]*nu*
         Log[3] + ((96875*I)/5376)*Sqrt[5]*Log[5] - ((96875*I)/1792)*Sqrt[5]*
         nu*Log[5])/E^((3*I)*xi) + (((43981*I)/2304)/Sqrt[5] - 
        (((4691251*I)/82944)*nu)/Sqrt[5] - (6283*Sqrt[5]*Pi)/3456 + 
        (6283*Sqrt[5]*nu*Pi)/1152 + (((33879*I)/448)*Log[2])/Sqrt[5] - 
        (((101637*I)/448)*nu*Log[2])/Sqrt[5] + ((81*I)/7)*Sqrt[5]*Log[3] - 
        ((243*I)/7)*Sqrt[5]*nu*Log[3] - ((3125*I)/2016)*Sqrt[5]*Log[5] + 
        ((3125*I)/672)*Sqrt[5]*nu*Log[5] - (((117649*I)/1728)*Log[7])/
         Sqrt[5] + (((117649*I)/576)*nu*Log[7])/Sqrt[5])/E^((5*I)*xi)) + 
    e^6*(((41*I)/12)/Sqrt[5] - (((387047*I)/48384)*nu)/Sqrt[5] - 
      ((141935*I)/114048)*Sqrt[5]*nu^2 - (11821*Sqrt[5]*Pi)/36288 + 
      (11821*Sqrt[5]*nu*Pi)/12096 + ((18649*I)/567)*Sqrt[5]*Log[2] - 
      ((18649*I)/189)*Sqrt[5]*nu*Log[2] - ((3159*I)/448)*Sqrt[5]*Log[3] + 
      ((9477*I)/448)*Sqrt[5]*nu*Log[3] + E^((4*I)*xi)*
       (((17197*I)/2880)/Sqrt[5] - (((2479427*I)/145152)*nu)/Sqrt[5] - 
        ((3294901*I)/2395008)*Sqrt[5]*nu^2 - (8593*Pi)/(3456*Sqrt[5]) + 
        (8593*nu*Pi)/(1152*Sqrt[5]) - (((33*I)/112)*Log[2])/Sqrt[5] + 
        (((99*I)/112)*nu*Log[2])/Sqrt[5] - (((81*I)/896)*Log[3])/Sqrt[5] + 
        (((243*I)/896)*nu*Log[3])/Sqrt[5]) + E^((2*I)*xi)*
       (((1783*I)/576)/Sqrt[5] - (((767167*I)/66528)*nu)/Sqrt[5] + 
        ((221369*I)/199584)*Sqrt[5]*nu^2 - (3691*Sqrt[5]*Pi)/12096 + 
        (3691*Sqrt[5]*nu*Pi)/4032 - ((7265*I)/1008)*Sqrt[5]*Log[2] + 
        ((7265*I)/336)*Sqrt[5]*nu*Log[2] + ((1593*I)/448)*Sqrt[5]*Log[3] - 
        ((4779*I)/448)*Sqrt[5]*nu*Log[3]) + E^((6*I)*xi)*
       (((-185*I)/192)*Sqrt[5] + (((7509643*I)/322560)*nu)/Sqrt[5] - 
        (((20360713*I)/1596672)*nu^2)/Sqrt[5] + (140117*Pi)/(72576*Sqrt[5]) - 
        (140117*nu*Pi)/(24192*Sqrt[5]) + (((1387*I)/9072)*Log[2])/Sqrt[5] - 
        (((1387*I)/3024)*nu*Log[2])/Sqrt[5] + (((81*I)/896)*Log[3])/Sqrt[5] - 
        (((243*I)/896)*nu*Log[3])/Sqrt[5] + (((34*I)/567)*Log[4])/Sqrt[5] - 
        (((34*I)/189)*nu*Log[4])/Sqrt[5]) - ((184375*I)/18144)*Sqrt[5]*
       Log[5] + ((184375*I)/6048)*Sqrt[5]*nu*Log[5] + 
      (((217*I)/288)*Sqrt[5] - (((236929*I)/20736)*nu)/Sqrt[5] - 
        (((176893*I)/2395008)*nu^2)/Sqrt[5] - (155*Sqrt[5]*Pi)/432 + 
        (155*Sqrt[5]*nu*Pi)/144 - ((12005*I)/216)*Sqrt[5]*Log[2] + 
        ((12005*I)/72)*Sqrt[5]*nu*Log[2] - ((6885*I)/448)*Sqrt[5]*Log[3] + 
        ((20655*I)/448)*Sqrt[5]*nu*Log[3] + ((115625*I)/3456)*Sqrt[5]*
         Log[5] - ((115625*I)/1152)*Sqrt[5]*nu*Log[5])/E^((2*I)*xi) + 
      (((1951*I)/60)/Sqrt[5] - ((624175*I)/32256)*Sqrt[5]*nu - 
        (1951*Pi)/(126*Sqrt[5]) + (1951*nu*Pi)/(42*Sqrt[5]) - 
        (((274993*I)/648)*Log[2])/Sqrt[5] + (((274993*I)/216)*nu*Log[2])/
         Sqrt[5] - ((243*I)/56)*Sqrt[5]*Log[3] + ((729*I)/56)*Sqrt[5]*nu*
         Log[3] - ((3125*I)/18144)*Sqrt[5]*Log[5] + ((3125*I)/6048)*Sqrt[5]*
         nu*Log[5] + (((117649*I)/864)*Log[7])/Sqrt[5] - 
        (((117649*I)/288)*nu*Log[7])/Sqrt[5])/E^((6*I)*xi) + 
      (((-359*I)/576)*Sqrt[5] + (((525391*I)/60480)*nu)/Sqrt[5] + 
        (1795*Sqrt[5]*Pi)/6048 - (1795*Sqrt[5]*nu*Pi)/2016 + 
        (((88337*I)/336)*Log[2])/Sqrt[5] - (((88337*I)/112)*nu*Log[2])/
         Sqrt[5] + (((108999*I)/448)*Log[3])/Sqrt[5] - 
        (((326997*I)/448)*nu*Log[3])/Sqrt[5] - ((559375*I)/24192)*Sqrt[5]*
         Log[5] + ((559375*I)/8064)*Sqrt[5]*nu*Log[5] - 
        (((117649*I)/864)*Log[7])/Sqrt[5] + (((117649*I)/288)*nu*Log[7])/
         Sqrt[5])/E^((4*I)*xi)))
Hlme6[4, 1] = ((Sqrt[5/2]*chiacl*nu)/168 - (Sqrt[5/2]*chiscl*delta*nu)/168 + 
    e*(E^(I*xi)*((Sqrt[5/2]*chiacl*nu)/168 - (Sqrt[5/2]*chiscl*delta*nu)/
         168) + ((-3*Sqrt[5/2]*chiacl*nu)/56 + (3*Sqrt[5/2]*chiscl*delta*nu)/
         56)/E^(I*xi)) + e^2*(-1/24*(Sqrt[5/2]*chiacl*nu) + 
      (Sqrt[5/2]*chiscl*delta*nu)/24 + E^((2*I)*xi)*
       ((5*Sqrt[5/2]*chiacl*nu)/336 - (5*Sqrt[5/2]*chiscl*delta*nu)/336) + 
      ((-15*Sqrt[5/2]*chiacl*nu)/112 + (15*Sqrt[5/2]*chiscl*delta*nu)/112)/
       E^((2*I)*xi)) + e^3*(E^((3*I)*xi)*((43*Sqrt[5/2]*chiacl*nu)/1344 - 
        (43*Sqrt[5/2]*chiscl*delta*nu)/1344) + 
      ((-67*Sqrt[5/2]*chiacl*nu)/1344 + (67*Sqrt[5/2]*chiscl*delta*nu)/1344)/
       E^(I*xi) + E^(I*xi)*((-11*Sqrt[5/2]*chiacl*nu)/192 + 
        (11*Sqrt[5/2]*chiscl*delta*nu)/192) + 
      ((-347*Sqrt[5/2]*chiacl*nu)/1344 + (347*Sqrt[5/2]*chiscl*delta*nu)/
         1344)/E^((3*I)*xi)) + e^4*((-29*Sqrt[5/2]*chiacl*nu)/448 + 
      (29*Sqrt[5/2]*chiscl*delta*nu)/448 + E^((4*I)*xi)*
       ((493*Sqrt[5/2]*chiacl*nu)/8064 - (493*Sqrt[5/2]*chiscl*delta*nu)/
         8064) + ((-29*Sqrt[5/2]*chiacl*nu)/1008 + 
        (29*Sqrt[5/2]*chiscl*delta*nu)/1008)/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-1/12*(Sqrt[5/2]*chiacl*nu) + (Sqrt[5/2]*chiscl*delta*nu)/
         12) + ((-403*Sqrt[5/2]*chiacl*nu)/896 + 
        (403*Sqrt[5/2]*chiscl*delta*nu)/896)/E^((4*I)*xi)) + 
    e^5*(E^((5*I)*xi)*((6997*Sqrt[5/2]*chiacl*nu)/64512 - 
        (6997*Sqrt[5/2]*chiscl*delta*nu)/64512) + 
      ((1115*Sqrt[5/2]*chiacl*nu)/21504 - (1115*Sqrt[5/2]*chiscl*delta*nu)/
         21504)/E^((3*I)*xi) + E^(I*xi)*((-785*Sqrt[5/2]*chiacl*nu)/10752 + 
        (785*Sqrt[5/2]*chiscl*delta*nu)/10752) + 
      ((-2405*Sqrt[5/2]*chiacl*nu)/32256 + (2405*Sqrt[5/2]*chiscl*delta*nu)/
         32256)/E^(I*xi) + E^((3*I)*xi)*((-2755*Sqrt[5/2]*chiacl*nu)/21504 + 
        (2755*Sqrt[5/2]*chiscl*delta*nu)/21504) + 
      ((-5317*Sqrt[5/2]*chiacl*nu)/7168 + (5317*Sqrt[5/2]*chiscl*delta*nu)/
         7168)/E^((5*I)*xi)) + e^6*((-55*Sqrt[5/2]*chiacl*nu)/672 + 
      (55*Sqrt[5/2]*chiscl*delta*nu)/672 + E^((2*I)*xi)*
       ((-157*Sqrt[5/2]*chiacl*nu)/2016 + (157*Sqrt[5/2]*chiscl*delta*nu)/
         2016) + ((-713*Sqrt[5/2]*chiacl*nu)/8064 + 
        (713*Sqrt[5/2]*chiscl*delta*nu)/8064)/E^((2*I)*xi) + 
      ((4897*chiacl*nu)/(4032*Sqrt[10]) - (4897*chiscl*delta*nu)/
         (4032*Sqrt[10]))/E^((4*I)*xi) + E^((6*I)*xi)*
       ((1231*chiacl*nu)/(1344*Sqrt[10]) - (1231*chiscl*delta*nu)/
         (1344*Sqrt[10])) + E^((4*I)*xi)*((-589*chiacl*nu)/(576*Sqrt[10]) + 
        (589*chiscl*delta*nu)/(576*Sqrt[10])) + 
      ((-2269*chiacl*nu)/(384*Sqrt[10]) + (2269*chiscl*delta*nu)/
         (384*Sqrt[10]))/E^((6*I)*xi)))*x^2 + 
  x^(3/2)*(((I/84)*\[CapitalDelta])/Sqrt[10] - ((I/42)*nu*\[CapitalDelta])/
     Sqrt[10] + e^2*((-1/56*I)*Sqrt[5/2]*\[CapitalDelta] + 
      (I/28)*Sqrt[5/2]*nu*\[CapitalDelta] + E^((2*I)*xi)*
       ((I/168)*Sqrt[5/2]*\[CapitalDelta] - (I/84)*Sqrt[5/2]*nu*
         \[CapitalDelta]) + (((-3*I)/56)*Sqrt[5/2]*\[CapitalDelta] + 
        ((3*I)/28)*Sqrt[5/2]*nu*\[CapitalDelta])/E^((2*I)*xi)) + 
    e*(E^(I*xi)*(((I/84)*\[CapitalDelta])/Sqrt[10] - 
        ((I/42)*nu*\[CapitalDelta])/Sqrt[10]) + 
      ((((-3*I)/28)*\[CapitalDelta])/Sqrt[10] + 
        (((3*I)/14)*nu*\[CapitalDelta])/Sqrt[10])/E^(I*xi)) + 
    e^3*(((((-31*I)/672)*\[CapitalDelta])/Sqrt[10] + 
        (((31*I)/336)*nu*\[CapitalDelta])/Sqrt[10])/E^(I*xi) + 
      E^((3*I)*xi)*((((43*I)/672)*\[CapitalDelta])/Sqrt[10] - 
        (((43*I)/336)*nu*\[CapitalDelta])/Sqrt[10]) + 
      E^(I*xi)*((((-27*I)/224)*\[CapitalDelta])/Sqrt[10] + 
        (((27*I)/112)*nu*\[CapitalDelta])/Sqrt[10]) + 
      ((((-347*I)/672)*\[CapitalDelta])/Sqrt[10] + 
        (((347*I)/336)*nu*\[CapitalDelta])/Sqrt[10])/E^((3*I)*xi)) + 
    e^4*((-1/56*I)*Sqrt[5/2]*\[CapitalDelta] + (I/28)*Sqrt[5/2]*nu*
       \[CapitalDelta] + ((((11*I)/144)*\[CapitalDelta])/Sqrt[10] - 
        (((11*I)/72)*nu*\[CapitalDelta])/Sqrt[10])/E^((2*I)*xi) + 
      E^((4*I)*xi)*((((493*I)/4032)*\[CapitalDelta])/Sqrt[10] - 
        (((493*I)/2016)*nu*\[CapitalDelta])/Sqrt[10]) + 
      E^((2*I)*xi)*((((-61*I)/336)*\[CapitalDelta])/Sqrt[10] + 
        (((61*I)/168)*nu*\[CapitalDelta])/Sqrt[10]) + 
      ((((-403*I)/448)*\[CapitalDelta])/Sqrt[10] + 
        (((403*I)/224)*nu*\[CapitalDelta])/Sqrt[10])/E^((4*I)*xi)) + 
    e^5*((((-277*I)/16128)*Sqrt[5/2]*\[CapitalDelta] + 
        ((277*I)/8064)*Sqrt[5/2]*nu*\[CapitalDelta])/E^(I*xi) + 
      E^(I*xi)*(((-97*I)/5376)*Sqrt[5/2]*\[CapitalDelta] + 
        ((97*I)/2688)*Sqrt[5/2]*nu*\[CapitalDelta]) + 
      E^((5*I)*xi)*((((6997*I)/32256)*\[CapitalDelta])/Sqrt[10] - 
        (((6997*I)/16128)*nu*\[CapitalDelta])/Sqrt[10]) + 
      E^((3*I)*xi)*((((-1033*I)/3584)*\[CapitalDelta])/Sqrt[10] + 
        (((1033*I)/1792)*nu*\[CapitalDelta])/Sqrt[10]) + 
      ((((1297*I)/3584)*\[CapitalDelta])/Sqrt[10] - 
        (((1297*I)/1792)*nu*\[CapitalDelta])/Sqrt[10])/E^((3*I)*xi) + 
      ((((-5317*I)/3584)*\[CapitalDelta])/Sqrt[10] + 
        (((5317*I)/1792)*nu*\[CapitalDelta])/Sqrt[10])/E^((5*I)*xi)) + 
    e^6*((-1/56*I)*Sqrt[5/2]*\[CapitalDelta] + (I/28)*Sqrt[5/2]*nu*
       \[CapitalDelta] + E^((2*I)*xi)*((((-307*I)/4032)*\[CapitalDelta])/
         Sqrt[10] + (((307*I)/2016)*nu*\[CapitalDelta])/Sqrt[10]) + 
      ((((-11*I)/96)*\[CapitalDelta])/Sqrt[10] + 
        (((11*I)/48)*nu*\[CapitalDelta])/Sqrt[10])/E^((2*I)*xi) + 
      E^((6*I)*xi)*((((1231*I)/3360)*\[CapitalDelta])/Sqrt[10] - 
        (((1231*I)/1680)*nu*\[CapitalDelta])/Sqrt[10]) + 
      E^((4*I)*xi)*((((-6319*I)/13440)*\[CapitalDelta])/Sqrt[10] + 
        (((6319*I)/6720)*nu*\[CapitalDelta])/Sqrt[10]) + 
      ((((5389*I)/5760)*\[CapitalDelta])/Sqrt[10] - 
        (((5389*I)/2880)*nu*\[CapitalDelta])/Sqrt[10])/E^((4*I)*xi) + 
      ((((-2269*I)/960)*\[CapitalDelta])/Sqrt[10] + 
        (((2269*I)/480)*nu*\[CapitalDelta])/Sqrt[10])/E^((6*I)*xi))) + 
  x^(5/2)*((((-101*I)/2772)*\[CapitalDelta])/Sqrt[10] + 
    (((337*I)/3696)*nu*\[CapitalDelta])/Sqrt[10] - 
    (((83*I)/2772)*nu^2*\[CapitalDelta])/Sqrt[10] + 
    e*(E^(I*xi)*(((8*I)/693)*Sqrt[2/5]*\[CapitalDelta] - 
        ((25*I)/3696)*Sqrt[5/2]*nu*\[CapitalDelta] - ((5*I)/1386)*Sqrt[5/2]*
         nu^2*\[CapitalDelta]) + ((((373*I)/693)*\[CapitalDelta])/Sqrt[10] - 
        (((12553*I)/11088)*nu*\[CapitalDelta])/Sqrt[10] + 
        (((17*I)/66)*nu^2*\[CapitalDelta])/Sqrt[10])/E^(I*xi)) + 
    e^3*(((((116387*I)/22176)*\[CapitalDelta])/Sqrt[10] - 
        (((981037*I)/88704)*nu*\[CapitalDelta])/Sqrt[10] + 
        ((2773*I)/11088)*Sqrt[5/2]*nu^2*\[CapitalDelta])/E^((3*I)*xi) + 
      E^((3*I)*xi)*(((-557*I)/3168)*Sqrt[5/2]*\[CapitalDelta] + 
        ((31177*I)/88704)*Sqrt[5/2]*nu*\[CapitalDelta] - 
        (((43*I)/11088)*nu^2*\[CapitalDelta])/Sqrt[10]) + 
      E^(I*xi)*((((61*I)/1056)*\[CapitalDelta])/Sqrt[10] - 
        ((361*I)/29568)*Sqrt[5/2]*nu*\[CapitalDelta] + 
        (((43*I)/1232)*nu^2*\[CapitalDelta])/Sqrt[10]) + 
      ((((467*I)/672)*\[CapitalDelta])/Sqrt[10] - ((2479*I)/8064)*Sqrt[5/2]*
         nu*\[CapitalDelta] + (((317*I)/1008)*nu^2*\[CapitalDelta])/Sqrt[10])/
       E^(I*xi)) + e^2*((((1553*I)/11088)*\[CapitalDelta])/Sqrt[10] - 
      (((3077*I)/11088)*nu*\[CapitalDelta])/Sqrt[10] + 
      (((199*I)/1848)*nu^2*\[CapitalDelta])/Sqrt[10] + 
      E^((2*I)*xi)*((((-3431*I)/22176)*\[CapitalDelta])/Sqrt[10] + 
        (((13709*I)/44352)*nu*\[CapitalDelta])/Sqrt[10] - 
        (((59*I)/11088)*nu^2*\[CapitalDelta])/Sqrt[10]) + 
      ((((6487*I)/3168)*\[CapitalDelta])/Sqrt[10] - 
        (((191771*I)/44352)*nu*\[CapitalDelta])/Sqrt[10] + 
        (((2437*I)/3696)*nu^2*\[CapitalDelta])/Sqrt[10])/E^((2*I)*xi)) + 
    e^4*((((9979*I)/14784)*\[CapitalDelta])/Sqrt[10] - 
      (((43037*I)/29568)*nu*\[CapitalDelta])/Sqrt[10] + 
      (((953*I)/3696)*nu^2*\[CapitalDelta])/Sqrt[10] + 
      E^((4*I)*xi)*((((-718261*I)/266112)*\[CapitalDelta])/Sqrt[10] + 
        (((160777*I)/29568)*nu*\[CapitalDelta])/Sqrt[10] - 
        ((137*I)/16632)*Sqrt[5/2]*nu^2*\[CapitalDelta]) + 
      E^((2*I)*xi)*((((41903*I)/133056)*\[CapitalDelta])/Sqrt[10] - 
        (((133957*I)/266112)*nu*\[CapitalDelta])/Sqrt[10] - 
        (((1747*I)/22176)*nu^2*\[CapitalDelta])/Sqrt[10]) + 
      ((((3481*I)/12096)*\[CapitalDelta])/Sqrt[10] - 
        (((6677*I)/8064)*nu*\[CapitalDelta])/Sqrt[10] + 
        (((413*I)/864)*nu^2*\[CapitalDelta])/Sqrt[10])/E^((2*I)*xi) + 
      ((((3024311*I)/266112)*\[CapitalDelta])/Sqrt[10] - 
        ((1271491*I)/266112)*Sqrt[5/2]*nu*\[CapitalDelta] + 
        (((46553*I)/22176)*nu^2*\[CapitalDelta])/Sqrt[10])/E^((4*I)*xi)) + 
    e^5*(E^((3*I)*xi)*((((43379*I)/25344)*\[CapitalDelta])/Sqrt[10] - 
        (((4593151*I)/1419264)*nu*\[CapitalDelta])/Sqrt[10] - 
        ((2515*I)/59136)*Sqrt[5/2]*nu^2*\[CapitalDelta]) + 
      E^((5*I)*xi)*((((-3485201*I)/532224)*\[CapitalDelta])/Sqrt[10] + 
        (((8070671*I)/608256)*nu*\[CapitalDelta])/Sqrt[10] - 
        (((89533*I)/532224)*nu^2*\[CapitalDelta])/Sqrt[10]) + 
      E^(I*xi)*(((39539*I)/266112)*Sqrt[5/2]*\[CapitalDelta] - 
        (((3410987*I)/2128896)*nu*\[CapitalDelta])/Sqrt[10] + 
        (((23389*I)/88704)*nu^2*\[CapitalDelta])/Sqrt[10]) + 
      ((((324787*I)/266112)*\[CapitalDelta])/Sqrt[10] - 
        (((5653141*I)/2128896)*nu*\[CapitalDelta])/Sqrt[10] + 
        (((112313*I)/266112)*nu^2*\[CapitalDelta])/Sqrt[10])/E^(I*xi) + 
      ((((-449503*I)/177408)*\[CapitalDelta])/Sqrt[10] + 
        (((978953*I)/202752)*nu*\[CapitalDelta])/Sqrt[10] + 
        (((5057*I)/8448)*nu^2*\[CapitalDelta])/Sqrt[10])/E^((3*I)*xi) + 
      ((((1700077*I)/76032)*\[CapitalDelta])/Sqrt[10] - 
        (((199685033*I)/4257792)*nu*\[CapitalDelta])/Sqrt[10] + 
        (((83297*I)/25344)*nu^2*\[CapitalDelta])/Sqrt[10])/E^((5*I)*xi)) + 
    e^6*((((3833*I)/3168)*\[CapitalDelta])/Sqrt[10] - 
      (((116803*I)/44352)*nu*\[CapitalDelta])/Sqrt[10] + 
      (((377*I)/924)*nu^2*\[CapitalDelta])/Sqrt[10] + 
      E^((2*I)*xi)*((((37427*I)/59136)*\[CapitalDelta])/Sqrt[10] - 
        (((213563*I)/152064)*nu*\[CapitalDelta])/Sqrt[10] + 
        (((38729*I)/133056)*nu^2*\[CapitalDelta])/Sqrt[10]) + 
      E^((4*I)*xi)*((((82233*I)/14080)*\[CapitalDelta])/Sqrt[10] - 
        (((567613*I)/49280)*nu*\[CapitalDelta])/Sqrt[10] - 
        (((138031*I)/443520)*nu^2*\[CapitalDelta])/Sqrt[10]) + 
      E^((6*I)*xi)*((((-1033049*I)/73920)*\[CapitalDelta])/Sqrt[10] + 
        (((720721*I)/25344)*nu*\[CapitalDelta])/Sqrt[10] - 
        (((21089*I)/44352)*nu^2*\[CapitalDelta])/Sqrt[10]) + 
      ((((115601*I)/59136)*\[CapitalDelta])/Sqrt[10] - 
        (((1492363*I)/354816)*nu*\[CapitalDelta])/Sqrt[10] + 
        (((5783*I)/11088)*nu^2*\[CapitalDelta])/Sqrt[10])/E^((2*I)*xi) + 
      ((((-1060473*I)/98560)*\[CapitalDelta])/Sqrt[10] + 
        ((1149373*I)/266112)*Sqrt[5/2]*nu*\[CapitalDelta] + 
        (((25073*I)/38016)*nu^2*\[CapitalDelta])/Sqrt[10])/E^((4*I)*xi) + 
      ((((555511*I)/13440)*\[CapitalDelta])/Sqrt[10] - 
        (((6977321*I)/80640)*nu*\[CapitalDelta])/Sqrt[10] + 
        (((24727*I)/5040)*nu^2*\[CapitalDelta])/Sqrt[10])/E^((6*I)*xi))) + 
  x^3*((4*Sqrt[2/5]*\[CapitalDelta])/315 - (1661*nu*\[CapitalDelta])/
     (2520*Sqrt[10]) + ((I/84)*Pi*\[CapitalDelta])/Sqrt[10] - 
    ((I/42)*nu*Pi*\[CapitalDelta])/Sqrt[10] + (\[CapitalDelta]*Log[2])/
     (42*Sqrt[10]) - (nu*\[CapitalDelta]*Log[2])/(21*Sqrt[10]) + 
    e*(E^(I*xi)*((4*Sqrt[2/5]*\[CapitalDelta])/315 - (457*nu*\[CapitalDelta])/
         (315*Sqrt[10]) + ((I/84)*Pi*\[CapitalDelta])/Sqrt[10] - 
        ((I/42)*nu*Pi*\[CapitalDelta])/Sqrt[10] + (\[CapitalDelta]*Log[2])/
         (42*Sqrt[10]) - (nu*\[CapitalDelta]*Log[2])/(21*Sqrt[10])) + 
      ((-68*Sqrt[2/5]*\[CapitalDelta])/315 - (43*nu*\[CapitalDelta])/
         (45*Sqrt[10]) - (((17*I)/84)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((17*I)/42)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (\[CapitalDelta]*Log[2])/(42*Sqrt[10]) + (nu*\[CapitalDelta]*Log[2])/
         (21*Sqrt[10]))/E^(I*xi)) + 
    e^2*((-62*Sqrt[2/5]*\[CapitalDelta])/315 - (9229*nu*\[CapitalDelta])/
       (5040*Sqrt[10]) - (((31*I)/168)*Pi*\[CapitalDelta])/Sqrt[10] + 
      (((31*I)/84)*nu*Pi*\[CapitalDelta])/Sqrt[10] + (\[CapitalDelta]*Log[2])/
       (84*Sqrt[10]) - (nu*\[CapitalDelta]*Log[2])/(42*Sqrt[10]) + 
      E^((2*I)*xi)*(-1/315*(Sqrt[2/5]*\[CapitalDelta]) - 
        (28279*nu*\[CapitalDelta])/(10080*Sqrt[10]) + (I/168)*Sqrt[5/2]*Pi*
         \[CapitalDelta] - (I/84)*Sqrt[5/2]*nu*Pi*\[CapitalDelta] - 
        (\[CapitalDelta]*Log[2])/(168*Sqrt[10]) + (nu*\[CapitalDelta]*Log[2])/
         (84*Sqrt[10])) + ((-43*Sqrt[2/5]*\[CapitalDelta])/45 - 
        (1459*nu*\[CapitalDelta])/(10080*Sqrt[10]) - 
        (((43*I)/48)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((43*I)/24)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (73*Sqrt[5/2]*\[CapitalDelta]*Log[2])/168 + 
        (73*Sqrt[5/2]*nu*\[CapitalDelta]*Log[2])/84 + 
        (243*\[CapitalDelta]*Log[3])/(112*Sqrt[10]) - 
        (243*nu*\[CapitalDelta]*Log[3])/(56*Sqrt[10]))/E^((2*I)*xi)) + 
    e^3*(E^(I*xi)*((-131*\[CapitalDelta])/(315*Sqrt[10]) - 
        (15191*nu*\[CapitalDelta])/(5040*Sqrt[10]) - 
        (((51*I)/224)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((51*I)/112)*nu*Pi*\[CapitalDelta])/Sqrt[10] + 
        (13*\[CapitalDelta]*Log[2])/(336*Sqrt[10]) - 
        (13*nu*\[CapitalDelta]*Log[2])/(168*Sqrt[10])) + 
      E^((3*I)*xi)*((-43*\[CapitalDelta])/(315*Sqrt[10]) - 
        (25093*nu*\[CapitalDelta])/(5040*Sqrt[10]) + 
        (((193*I)/2016)*Pi*\[CapitalDelta])/Sqrt[10] - 
        (((193*I)/1008)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (\[CapitalDelta]*Log[2])/(1008*Sqrt[10]) + 
        (nu*\[CapitalDelta]*Log[2])/(504*Sqrt[10])) + 
      ((-293*\[CapitalDelta])/(315*Sqrt[10]) - (10823*nu*\[CapitalDelta])/
         (5040*Sqrt[10]) - (((293*I)/672)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((293*I)/336)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (247*\[CapitalDelta]*Log[2])/(112*Sqrt[10]) + 
        (247*nu*\[CapitalDelta]*Log[2])/(56*Sqrt[10]) + 
        (243*\[CapitalDelta]*Log[3])/(112*Sqrt[10]) - 
        (243*nu*\[CapitalDelta]*Log[3])/(56*Sqrt[10]))/E^(I*xi) + 
      ((-47*\[CapitalDelta])/(9*Sqrt[10]) + (2839*nu*\[CapitalDelta])/
         (1008*Sqrt[10]) - ((47*I)/96)*Sqrt[5/2]*Pi*\[CapitalDelta] + 
        ((47*I)/48)*Sqrt[5/2]*nu*Pi*\[CapitalDelta] + 
        (9353*\[CapitalDelta]*Log[2])/(1008*Sqrt[10]) - 
        (9353*nu*\[CapitalDelta]*Log[2])/(504*Sqrt[10]) - 
        (243*\[CapitalDelta]*Log[3])/(112*Sqrt[10]) + 
        (243*nu*\[CapitalDelta]*Log[3])/(56*Sqrt[10]))/E^((3*I)*xi)) + 
    e^4*((-26*Sqrt[2/5]*\[CapitalDelta])/45 - (15829*nu*\[CapitalDelta])/
       (5040*Sqrt[10]) - (((489*I)/896)*Pi*\[CapitalDelta])/Sqrt[10] + 
      (((489*I)/448)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
      (211*\[CapitalDelta]*Log[2])/(84*Sqrt[10]) + 
      (211*nu*\[CapitalDelta]*Log[2])/(42*Sqrt[10]) + 
      E^((2*I)*xi)*((-169*Sqrt[2/5]*\[CapitalDelta])/945 - 
        (18913*nu*\[CapitalDelta])/(4320*Sqrt[10]) - 
        (((49*I)/144)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((49*I)/72)*nu*Pi*\[CapitalDelta])/Sqrt[10] + 
        (23*\[CapitalDelta]*Log[2])/(504*Sqrt[10]) - 
        (23*nu*\[CapitalDelta]*Log[2])/(252*Sqrt[10])) + 
      (2187*\[CapitalDelta]*Log[3])/(896*Sqrt[10]) - 
      (2187*nu*\[CapitalDelta]*Log[3])/(448*Sqrt[10]) + 
      ((-421*Sqrt[2/5]*\[CapitalDelta])/945 - (104899*nu*\[CapitalDelta])/
         (30240*Sqrt[10]) - (((421*I)/1008)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((421*I)/504)*nu*Pi*\[CapitalDelta])/Sqrt[10] + 
        (803*\[CapitalDelta]*Log[2])/(56*Sqrt[10]) - 
        (803*nu*\[CapitalDelta]*Log[2])/(28*Sqrt[10]) - 
        (81*Sqrt[5/2]*\[CapitalDelta]*Log[3])/56 + 
        (81*Sqrt[5/2]*nu*\[CapitalDelta]*Log[3])/28)/E^((2*I)*xi) + 
      E^((4*I)*xi)*((-89*\[CapitalDelta])/(189*Sqrt[10]) - 
        (20245*Sqrt[5/2]*nu*\[CapitalDelta])/12096 + ((93*I)/1792)*Sqrt[5/2]*
         Pi*\[CapitalDelta] - ((93*I)/896)*Sqrt[5/2]*nu*Pi*\[CapitalDelta] - 
        (317*\[CapitalDelta]*Log[2])/(1008*Sqrt[10]) + 
        (317*nu*\[CapitalDelta]*Log[2])/(504*Sqrt[10]) + 
        (81*\[CapitalDelta]*Log[3])/(256*Sqrt[10]) - 
        (81*nu*\[CapitalDelta]*Log[3])/(128*Sqrt[10])) + 
      ((-11083*\[CapitalDelta])/(945*Sqrt[10]) + (591653*nu*\[CapitalDelta])/
         (60480*Sqrt[10]) - (((11083*I)/2016)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((11083*I)/1008)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (25451*\[CapitalDelta]*Log[2])/(1008*Sqrt[10]) + 
        (25451*nu*\[CapitalDelta]*Log[2])/(504*Sqrt[10]) - 
        (243*\[CapitalDelta]*Log[3])/(896*Sqrt[10]) + 
        (243*nu*\[CapitalDelta]*Log[3])/(448*Sqrt[10]) + 
        (59375*Sqrt[5/2]*\[CapitalDelta]*Log[5])/16128 - 
        (59375*Sqrt[5/2]*nu*\[CapitalDelta]*Log[5])/8064)/E^((4*I)*xi)) + 
    e^5*(E^(I*xi)*((-10111*\[CapitalDelta])/(7560*Sqrt[10]) - 
        (4693*nu*\[CapitalDelta])/(1080*Sqrt[10]) - 
        (((10159*I)/16128)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((10159*I)/8064)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (8021*\[CapitalDelta]*Log[2])/(2688*Sqrt[10]) + 
        (8021*nu*\[CapitalDelta]*Log[2])/(1344*Sqrt[10]) + 
        (81*\[CapitalDelta]*Log[3])/(28*Sqrt[10]) - 
        (81*nu*\[CapitalDelta]*Log[3])/(14*Sqrt[10])) + 
      E^((3*I)*xi)*((-319*\[CapitalDelta])/(5040*Sqrt[10]) - 
        (116341*nu*\[CapitalDelta])/(20160*Sqrt[10]) - 
        (((919*I)/1536)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((919*I)/768)*nu*Pi*\[CapitalDelta])/Sqrt[10] + 
        (5843*\[CapitalDelta]*Log[2])/(16128*Sqrt[10]) - 
        (5843*nu*\[CapitalDelta]*Log[2])/(8064*Sqrt[10]) - 
        (81*\[CapitalDelta]*Log[3])/(256*Sqrt[10]) + 
        (81*nu*\[CapitalDelta]*Log[3])/(128*Sqrt[10])) + 
      ((-14401*\[CapitalDelta])/(7560*Sqrt[10]) - 
        (1606*Sqrt[2/5]*nu*\[CapitalDelta])/945 - ((321*I)/1792)*Sqrt[5/2]*Pi*
         \[CapitalDelta] + ((321*I)/896)*Sqrt[5/2]*nu*Pi*\[CapitalDelta] + 
        (127567*\[CapitalDelta]*Log[2])/(8064*Sqrt[10]) - 
        (127567*nu*\[CapitalDelta]*Log[2])/(4032*Sqrt[10]) - 
        (3483*\[CapitalDelta]*Log[3])/(448*Sqrt[10]) + 
        (3483*nu*\[CapitalDelta]*Log[3])/(224*Sqrt[10]))/E^(I*xi) + 
      E^((5*I)*xi)*((-2569*\[CapitalDelta])/(2160*Sqrt[10]) - 
        (819607*nu*\[CapitalDelta])/(60480*Sqrt[10]) + 
        (((97691*I)/161280)*Pi*\[CapitalDelta])/Sqrt[10] - 
        (((97691*I)/80640)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (15679*\[CapitalDelta]*Log[2])/(16128*Sqrt[10]) + 
        (15679*nu*\[CapitalDelta]*Log[2])/(8064*Sqrt[10]) + 
        (81*\[CapitalDelta]*Log[3])/(256*Sqrt[10]) - 
        (81*nu*\[CapitalDelta]*Log[3])/(128*Sqrt[10]) + 
        (104*Sqrt[2/5]*\[CapitalDelta]*Log[4])/315 - 
        (208*Sqrt[2/5]*nu*\[CapitalDelta]*Log[4])/315) + 
      ((5567*\[CapitalDelta])/(5040*Sqrt[10]) - (158107*nu*\[CapitalDelta])/
         (20160*Sqrt[10]) + (((5567*I)/10752)*Pi*\[CapitalDelta])/Sqrt[10] - 
        (((5567*I)/5376)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (51725*Sqrt[5/2]*\[CapitalDelta]*Log[2])/5376 + 
        (51725*Sqrt[5/2]*nu*\[CapitalDelta]*Log[2])/2688 + 
        (81*\[CapitalDelta]*Log[3])/(16*Sqrt[10]) - 
        (81*nu*\[CapitalDelta]*Log[3])/(8*Sqrt[10]) + 
        (59375*Sqrt[5/2]*\[CapitalDelta]*Log[5])/16128 - 
        (59375*Sqrt[5/2]*nu*\[CapitalDelta]*Log[5])/8064)/E^((3*I)*xi) + 
      ((-357313*\[CapitalDelta])/(15120*Sqrt[10]) + 
        (1441823*nu*\[CapitalDelta])/(60480*Sqrt[10]) - 
        (((357313*I)/32256)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((357313*I)/16128)*nu*Pi*\[CapitalDelta])/Sqrt[10] + 
        (1427147*\[CapitalDelta]*Log[2])/(80640*Sqrt[10]) - 
        (1427147*nu*\[CapitalDelta]*Log[2])/(40320*Sqrt[10]) + 
        (92907*\[CapitalDelta]*Log[3])/(2240*Sqrt[10]) - 
        (92907*nu*\[CapitalDelta]*Log[3])/(1120*Sqrt[10]) - 
        (59375*Sqrt[5/2]*\[CapitalDelta]*Log[5])/16128 + 
        (59375*Sqrt[5/2]*nu*\[CapitalDelta]*Log[5])/8064)/E^((5*I)*xi)) + 
    e^6*((-3*Sqrt[5/2]*\[CapitalDelta])/7 - 
      (1243*Sqrt[5/2]*nu*\[CapitalDelta])/1344 - 
      (((49001*I)/48384)*Pi*\[CapitalDelta])/Sqrt[10] + 
      (((49001*I)/24192)*nu*Pi*\[CapitalDelta])/Sqrt[10] + 
      (19031*\[CapitalDelta]*Log[2])/(1008*Sqrt[10]) - 
      (19031*nu*\[CapitalDelta]*Log[2])/(504*Sqrt[10]) - 
      (16767*\[CapitalDelta]*Log[3])/(1792*Sqrt[10]) + 
      (16767*nu*\[CapitalDelta]*Log[3])/(896*Sqrt[10]) + 
      E^((2*I)*xi)*((-217*\[CapitalDelta])/(135*Sqrt[10]) - 
        (335971*nu*\[CapitalDelta])/(60480*Sqrt[10]) - 
        (((3811*I)/5376)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((3811*I)/2688)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (3623*\[CapitalDelta]*Log[2])/(1008*Sqrt[10]) + 
        (3623*nu*\[CapitalDelta]*Log[2])/(504*Sqrt[10]) + 
        (25029*\[CapitalDelta]*Log[3])/(7168*Sqrt[10]) - 
        (25029*nu*\[CapitalDelta]*Log[3])/(3584*Sqrt[10])) + 
      E^((4*I)*xi)*((1828*Sqrt[2/5]*\[CapitalDelta])/4725 - 
        (2071231*nu*\[CapitalDelta])/(302400*Sqrt[10]) - 
        (((186037*I)/161280)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((186037*I)/80640)*nu*Pi*\[CapitalDelta])/Sqrt[10] + 
        (19*\[CapitalDelta]*Log[2])/(15*Sqrt[10]) - 
        (19*Sqrt[2/5]*nu*\[CapitalDelta]*Log[2])/15 - 
        (9963*\[CapitalDelta]*Log[3])/(17920*Sqrt[10]) + 
        (9963*nu*\[CapitalDelta]*Log[3])/(8960*Sqrt[10]) - 
        (104*Sqrt[2/5]*\[CapitalDelta]*Log[4])/315 + 
        (208*Sqrt[2/5]*nu*\[CapitalDelta]*Log[4])/315) + 
      ((-1349*Sqrt[2/5]*\[CapitalDelta])/945 - (26129*nu*\[CapitalDelta])/
         (7560*Sqrt[10]) - (((172969*I)/129024)*Pi*\[CapitalDelta])/
         Sqrt[10] + (((172969*I)/64512)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (9427*\[CapitalDelta]*Log[2])/(168*Sqrt[10]) + 
        (9427*nu*\[CapitalDelta]*Log[2])/(84*Sqrt[10]) + 
        (129033*\[CapitalDelta]*Log[3])/(14336*Sqrt[10]) - 
        (129033*nu*\[CapitalDelta]*Log[3])/(7168*Sqrt[10]) + 
        (59375*Sqrt[5/2]*\[CapitalDelta]*Log[5])/14336 - 
        (59375*Sqrt[5/2]*nu*\[CapitalDelta]*Log[5])/7168)/E^((2*I)*xi) + 
      E^((6*I)*xi)*((-907*\[CapitalDelta])/(350*Sqrt[10]) - 
        (1435249*nu*\[CapitalDelta])/(67200*Sqrt[10]) + 
        (((2468593*I)/1935360)*Pi*\[CapitalDelta])/Sqrt[10] - 
        (((2468593*I)/967680)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (68347*\[CapitalDelta]*Log[2])/(30240*Sqrt[10]) + 
        (68347*nu*\[CapitalDelta]*Log[2])/(15120*Sqrt[10]) + 
        (729*\[CapitalDelta]*Log[3])/(2048*Sqrt[10]) - 
        (729*nu*\[CapitalDelta]*Log[3])/(1024*Sqrt[10]) + 
        (104*Sqrt[2/5]*\[CapitalDelta]*Log[4])/315 - 
        (208*Sqrt[2/5]*nu*\[CapitalDelta]*Log[4])/315 + 
        (96875*Sqrt[5/2]*\[CapitalDelta]*Log[5])/387072 - 
        (96875*Sqrt[5/2]*nu*\[CapitalDelta]*Log[5])/193536) + 
      ((37217*\[CapitalDelta])/(4725*Sqrt[10]) - (2949251*nu*\[CapitalDelta])/
         (151200*Sqrt[10]) + (((37217*I)/10080)*Pi*\[CapitalDelta])/
         Sqrt[10] - (((37217*I)/5040)*nu*Pi*\[CapitalDelta])/Sqrt[10] + 
        (60607*\[CapitalDelta]*Log[2])/(720*Sqrt[10]) - 
        (60607*nu*\[CapitalDelta]*Log[2])/(360*Sqrt[10]) + 
        (54189*\[CapitalDelta]*Log[3])/(1280*Sqrt[10]) - 
        (54189*nu*\[CapitalDelta]*Log[3])/(640*Sqrt[10]) - 
        (434375*Sqrt[5/2]*\[CapitalDelta]*Log[5])/32256 + 
        (434375*Sqrt[5/2]*nu*\[CapitalDelta]*Log[5])/16128)/E^((4*I)*xi) + 
      ((-15551*\[CapitalDelta])/(350*Sqrt[10]) + (1119901*nu*\[CapitalDelta])/
         (22400*Sqrt[10]) - (((46653*I)/2240)*Pi*\[CapitalDelta])/Sqrt[10] + 
        (((46653*I)/1120)*nu*Pi*\[CapitalDelta])/Sqrt[10] - 
        (2555951*\[CapitalDelta]*Log[2])/(30240*Sqrt[10]) + 
        (2555951*nu*\[CapitalDelta]*Log[2])/(15120*Sqrt[10]) - 
        (2996919*\[CapitalDelta]*Log[3])/(71680*Sqrt[10]) + 
        (2996919*nu*\[CapitalDelta]*Log[3])/(35840*Sqrt[10]) - 
        (59375*Sqrt[5/2]*\[CapitalDelta]*Log[5])/129024 + 
        (59375*Sqrt[5/2]*nu*\[CapitalDelta]*Log[5])/64512 + 
        (23882747*\[CapitalDelta]*Log[7])/(276480*Sqrt[10]) - 
        (23882747*nu*\[CapitalDelta]*Log[7])/(138240*Sqrt[10]))/E^((6*I)*xi)))
Hlme6[4, 0] = -1/504*1/Sqrt[2] + e^6*(118795/(2433220608*Sqrt[2]) + 
    (760093867*(e/ei)^(12/19))/(337224875008*Sqrt[2])) + 
  (e/ei)^(12/19)/(504*Sqrt[2]) - (29401*(e/ei)^(12/19)*ei^2)/
   (12614784*Sqrt[2]) + (69343315*(e/ei)^(12/19)*ei^4)/
   (179355058176*Sqrt[2]) - (10029583945*(e/ei)^(12/19)*ei^6)/
   (91725166002176*Sqrt[2]) + e^4*(2635/(53673984*Sqrt[2]) + 
    (37765681*(e/ei)^(12/19))/(16814536704*Sqrt[2]) - 
    (1110348787081*(e/ei)^(12/19)*ei^2)/(420856644009984*Sqrt[2])) + 
  e^2*(5/(104832*Sqrt[2]) + (3323*(e/ei)^(12/19))/(1455552*Sqrt[2]) - 
    (97699523*(e/ei)^(12/19)*ei^2)/(36431496192*Sqrt[2]) + 
    (230427835745*(e/ei)^(12/19)*ei^4)/(517977408012288*Sqrt[2])) + 
  (180101/(14902272*Sqrt[2]) + (2833*(e/ei)^(12/19))/(1608768*Sqrt[2]) - 
    (83293033*(e/ei)^(12/19)*ei^2)/(40266390528*Sqrt[2]) + 
    (196449611395*(e/ei)^(12/19)*ei^4)/(572501345697792*Sqrt[2]) - 
    (28413811316185*(e/ei)^(12/19)*ei^6)/(292786729878945792*Sqrt[2]) - 
    (27227*nu)/(532224*Sqrt[2]) - (197*(e/ei)^(12/19)*nu)/(57456*Sqrt[2]) + 
    (5791997*(e/ei)^(12/19)*ei^2*nu)/(1438085376*Sqrt[2]) - 
    (13660633055*(e/ei)^(12/19)*ei^4*nu)/(20446476632064*Sqrt[2]) + 
    (1975828037165*(e/ei)^(12/19)*ei^6*nu)/(10456668924248064*Sqrt[2]) + 
    e*((-3920527*(e/ei)^(5/19))/(283143168*Sqrt[2]*ei) + 
      (1859009125901*(e/ei)^(5/19)*ei)/(12402048282624*Sqrt[2]) + 
      (5807829430373107*(e/ei)^(5/19)*ei^3)/(266070000413048832*Sqrt[2]) - 
      (2826753568863147095*(e/ei)^(5/19)*ei^5)/(251211014236135489536*
        Sqrt[2]) + (26285*(e/ei)^(5/19)*nu)/(481536*Sqrt[2]*ei) - 
      (7439761649*(e/ei)^(5/19)*ei*nu)/(11357187072*Sqrt[2]) - 
      (22304220787*(e/ei)^(5/19)*ei^3*nu)/(567957684224*Sqrt[2]) + 
      (11501343907933625*(e/ei)^(5/19)*ei^5*nu)/(517605111750279168*
        Sqrt[2]) + (1/(168*Sqrt[2]) - nu/(56*Sqrt[2]))/E^(I*xi) + 
      E^(I*xi)*(1/(168*Sqrt[2]) - nu/(56*Sqrt[2]))) + 
    e^2*(-84703117/(678053376*Sqrt[2]) + (1082158253*(e/ei)^(12/19))/
       (120799171584*Sqrt[2]) - (31816534796453*(e/ei)^(12/19)*ei^2)/
       (3023522731966464*Sqrt[2]) + (75040440617628695*(e/ei)^(12/19)*ei^4)/
       (42987981045755805696*Sqrt[2]) + (26021365*nu)/(48432384*Sqrt[2]) - 
      (3930635*(e/ei)^(12/19)*nu)/(331865856*Sqrt[2]) + 
      (115564599635*(e/ei)^(12/19)*ei^2*nu)/(8306381131776*Sqrt[2]) - 
      (272563260955025*(e/ei)^(12/19)*ei^4*nu)/(118098849026801664*Sqrt[2]) + 
      (-1/42*1/Sqrt[2] + nu/(14*Sqrt[2]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-1/42*1/Sqrt[2] + nu/(14*Sqrt[2]))) + 
    e^3*((-13027911221*(e/ei)^(5/19))/(408858734592*Sqrt[2]*ei) + 
      (6177487325369023*(e/ei)^(5/19)*ei)/(17908557720109056*Sqrt[2]) + 
      (19299417197129834561*(e/ei)^(5/19)*ei^3)/(384205080596442513408*
        Sqrt[2]) + (87345055*(e/ei)^(5/19)*nu)/(695337984*Sqrt[2]*ei) - 
      (24722327959627*(e/ei)^(5/19)*ei*nu)/(16399778131968*Sqrt[2]) - 
      (74116925675201*(e/ei)^(5/19)*ei^3*nu)/(820130896019456*Sqrt[2]) + 
      (3/(448*Sqrt[2]) - (9*nu)/(448*Sqrt[2]))/E^(I*xi) + 
      E^(I*xi)*(3/(448*Sqrt[2]) - (9*nu)/(448*Sqrt[2])) + 
      (-27/(448*Sqrt[2]) + (81*nu)/(448*Sqrt[2]))/E^((3*I)*xi) + 
      E^((3*I)*xi)*(-27/(448*Sqrt[2]) + (81*nu)/(448*Sqrt[2]))) + 
    e^4*(-968883839293/(3008748847104*Sqrt[2]) + 
      (4684943060743*(e/ei)^(12/19))/(310104895586304*Sqrt[2]) - 
      (137742010928904943*(e/ei)^(12/19)*ei^2)/(7761718799928131584*
        Sqrt[2]) + (33653842895*nu)/(24797380608*Sqrt[2]) - 
      (149487878117*(e/ei)^(12/19)*nu)/(7667428737024*Sqrt[2]) + 
      (4395093104517917*(e/ei)^(12/19)*ei^2*nu)/(191910629668552704*
        Sqrt[2]) + (1/(36*Sqrt[2]) - nu/(12*Sqrt[2]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(1/(36*Sqrt[2]) - nu/(12*Sqrt[2])) + 
      (-1/9*1/Sqrt[2] + nu/(3*Sqrt[2]))/E^((4*I)*xi) + 
      E^((4*I)*xi)*(-1/9*1/Sqrt[2] + nu/(3*Sqrt[2]))) + 
    e^5*((-78214956669551*(e/ei)^(5/19))/(1574378700668928*Sqrt[2]*ei) + 
      (37087442129756176813*(e/ei)^(5/19)*ei)/(68959886260899938304*
        Sqrt[2]) + (524388720205*(e/ei)^(5/19)*nu)/(2677514797056*Sqrt[2]*
        ei) - (148424085590616337*(e/ei)^(5/19)*ei*nu)/
       (63150078993498112*Sqrt[2]) + (513/(7168*Sqrt[2]) - 
        (1539*nu)/(7168*Sqrt[2]))/E^((3*I)*xi) + 
      E^((3*I)*xi)*(513/(7168*Sqrt[2]) - (1539*nu)/(7168*Sqrt[2])) + 
      (-19/(32256*Sqrt[2]) + (19*nu)/(10752*Sqrt[2]))/E^(I*xi) + 
      E^(I*xi)*(-19/(32256*Sqrt[2]) + (19*nu)/(10752*Sqrt[2])) + 
      (-11875/(64512*Sqrt[2]) + (11875*nu)/(21504*Sqrt[2]))/E^((5*I)*xi) + 
      E^((5*I)*xi)*(-11875/(64512*Sqrt[2]) + (11875*nu)/(21504*Sqrt[2]))) + 
    e^6*(-1263862590860999/(2455139059236864*Sqrt[2]) + 
      (1481083213734247525*(e/ei)^(12/19))/(68512094791673315328*Sqrt[2]) + 
      (14561639558465*nu)/(6744887525376*Sqrt[2]) - 
      (1720415885722069*(e/ei)^(12/19)*nu)/(62740013545488384*Sqrt[2]) + 
      (-1/168*1/Sqrt[2] + nu/(56*Sqrt[2]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-1/168*1/Sqrt[2] + nu/(56*Sqrt[2])) + 
      (-81/(280*Sqrt[2]) + (243*nu)/(280*Sqrt[2]))/E^((6*I)*xi) + 
      E^((6*I)*xi)*(-81/(280*Sqrt[2]) + (243*nu)/(280*Sqrt[2])) + 
      ((8*Sqrt[2])/105 - (8*Sqrt[2]*nu)/35)/E^((4*I)*xi) + 
      E^((4*I)*xi)*((8*Sqrt[2])/105 - (8*Sqrt[2]*nu)/35)))*x + 
  ((377*(e/ei)^(12/19)*Pi)/(114912*Sqrt[2]) - (852629*(e/ei)^(12/19)*ei^2*Pi)/
     (221243904*Sqrt[2]) + (26142429755*(e/ei)^(12/19)*ei^4*Pi)/
     (40892953264128*Sqrt[2]) - (3781153147265*(e/ei)^(12/19)*ei^6*Pi)/
     (20913337848496128*Sqrt[2]) + 
    e^6*((-259033436345*Pi)/(56411786575872*Sqrt[2]) + 
      (126941863558437233*(e/ei)^(12/19)*Pi)/(4403399942285033472*Sqrt[2])) + 
    e^5*((-4772595685*(e/ei)^(11/19)*Pi)/(273836740608*Sqrt[2]*ei) + 
      (85501507435355*(e/ei)^(11/19)*ei*Pi)/(4217816036671488*Sqrt[2])) + 
    e^4*((-1367215*Pi)/(548667392*Sqrt[2]) + 
      (4178605451789*(e/ei)^(12/19)*Pi)/(222355433373696*Sqrt[2]) - 
      (122855178888048389*(e/ei)^(12/19)*ei^2*Pi)/(5565408260388028416*
        Sqrt[2])) + e^3*((-6263855*(e/ei)^(11/19)*Pi)/
       (663731712*Sqrt[2]*ei) + (112217560465*(e/ei)^(11/19)*ei*Pi)/
       (10223238316032*Sqrt[2]) + (23599908152973955*(e/ei)^(11/19)*ei^3*Pi)/
       (4923245768804794368*Sqrt[2])) + 
    e^2*((-25*Pi)/(28672*Sqrt[2]) + (13735447*(e/ei)^(12/19)*Pi)/
       (1327463424*Sqrt[2]) - (403835877247*(e/ei)^(12/19)*ei^2*Pi)/
       (33225524527104*Sqrt[2]) + (952461427986805*(e/ei)^(12/19)*ei^4*Pi)/
       (472395396107206656*Sqrt[2])) + 
    e*((-377*(e/ei)^(11/19)*Pi)/(114912*Sqrt[2]*ei) + 
      (6753991*(e/ei)^(11/19)*ei*Pi)/(1769951232*Sqrt[2]) + 
      (1420397722117*(e/ei)^(11/19)*ei^3*Pi)/(852362494599168*Sqrt[2]) - 
      (465711399047654645*(e/ei)^(11/19)*ei^5*Pi)/(215766597171966640128*
        Sqrt[2])))*x^(3/2) + (-2201411267/(79887015936*Sqrt[2]) - 
    (358353209*(e/ei)^(12/19))/(184866748416*Sqrt[2]) + 
    (10535942697809*(e/ei)^(12/19)*ei^2)/(4627091468353536*Sqrt[2]) - 
    (24849399452947835*(e/ei)^(12/19)*ei^4)/(65787274636824674304*Sqrt[2]) + 
    (3594133591625629505*(e/ei)^(12/19)*ei^6)/(33644708703849418850304*
      Sqrt[2]) + (34829479*nu)/(217945728*Sqrt[2]) + 
    (738407*(e/ei)^(12/19)*nu)/(366799104*Sqrt[2]) - 
    (21709904207*(e/ei)^(12/19)*ei^2*nu)/(9180737040384*Sqrt[2]) + 
    (51203589199205*(e/ei)^(12/19)*ei^4*nu)/(130530306819096576*Sqrt[2]) - 
    (7405914992075615*(e/ei)^(12/19)*ei^6*nu)/(66755374412399640576*
      Sqrt[2]) - (844951*nu^2)/(13837824*Sqrt[2]) + 
    (20597*(e/ei)^(12/19)*nu^2)/(8733312*Sqrt[2]) - 
    (605572397*(e/ei)^(12/19)*ei^2*nu^2)/(218588977152*Sqrt[2]) + 
    (1428264259055*(e/ei)^(12/19)*ei^4*nu^2)/(3107864448073728*Sqrt[2]) - 
    (206579340515165*(e/ei)^(12/19)*ei^6*nu^2)/(1589413676485705728*
      Sqrt[2]) + e^2*(43165398517289/(8201733636096*Sqrt[2]) - 
      (77776941858793*(e/ei)^(12/19))/(8097410069618688*Sqrt[2]) + 
      (2286719867590372993*(e/ei)^(12/19)*ei^2)/(202672775769176014848*
        Sqrt[2]) - (5393310979050968518795*(e/ei)^(12/19)*ei^4)/
       (2881570345459103167414272*Sqrt[2]) - (137369489681*nu)/
       (5424427008*Sqrt[2]) - (341015027971*(e/ei)^(12/19)*nu)/
       (48198869462016*Sqrt[2]) + (10026182837375371*(e/ei)^(12/19)*ei^2*nu)/
       (1206385570054619136*Sqrt[2]) - (23647112504326863865*(e/ei)^(12/19)*
        ei^4*nu)/(17152204437256566472704*Sqrt[2]) + 
      (776970175*nu^2)/(35223552*Sqrt[2]) + (2474103955*(e/ei)^(12/19)*nu^2)/
       (88276317696*Sqrt[2]) - (72741130380955*(e/ei)^(12/19)*ei^2*nu^2)/
       (2209497381052416*Sqrt[2]) + (171562569894310825*(e/ei)^(12/19)*ei^4*
        nu^2)/(31414293841129242624*Sqrt[2]) + 
      (9/(308*Sqrt[2]) - (229*nu)/(2772*Sqrt[2]) + nu^2/(308*Sqrt[2]))/
       E^((2*I)*xi) + E^((2*I)*xi)*(9/(308*Sqrt[2]) - 
        (229*nu)/(2772*Sqrt[2]) + nu^2/(308*Sqrt[2]))) + 
    e*((-11106852991*(e/ei)^(5/19))/(451896496128*Sqrt[2]*ei) + 
      (17153749047583*(e/ei)^(17/19))/(317231340281856*Sqrt[2]*ei) + 
      (5266572853677533*(e/ei)^(5/19)*ei)/(19793669059067904*Sqrt[2]) - 
      (89962972457407087*(e/ei)^(17/19)*ei)/(16194820139237376*Sqrt[2]) + 
      (16453580776247012131*(e/ei)^(5/19)*ei^3)/(424647720659225935872*
        Sqrt[2]) - (510435231187790895672403*(e/ei)^(17/19)*ei^3)/
       (1070112256061249358397440*Sqrt[2]) - 
      (8008192860589295720135*(e/ei)^(5/19)*ei^5)/(400932778720872241299456*
        Sqrt[2]) - (32460344342091086864851843361*(e/ei)^(17/19)*ei^5)/
       (279407866584510114749365616640*Sqrt[2]) + 
      (584029331*(e/ei)^(5/19)*nu)/(4034790144*Sqrt[2]*ei) - 
      (24120402175*(e/ei)^(17/19)*nu)/(78678407808*Sqrt[2]*ei) - 
      (148527717889445*(e/ei)^(5/19)*ei*nu)/(88364594013696*Sqrt[2]) + 
      (269399538411119*(e/ei)^(17/19)*ei*nu)/(9886947581952*Sqrt[2]) - 
      (19654807512870665*(e/ei)^(5/19)*ei^3*nu)/(135410625210212352*
        Sqrt[2]) + (79442245658451320341*(e/ei)^(17/19)*ei^3*nu)/
       (32665209281478918144*Sqrt[2]) + (3364943338339269833645*(e/ei)^(5/19)*
        ei^5*nu)/(42957083434379168710656*Sqrt[2]) + 
      (28045584529861890555556199*(e/ei)^(17/19)*ei^5*nu)/
       (469091351103420522320363520*Sqrt[2]) - (5178145*(e/ei)^(5/19)*nu^2)/
       (27447552*Sqrt[2]*ei) + (176524031*(e/ei)^(17/19)*nu^2)/
       (713636352*Sqrt[2]*ei) + (1465633044853*(e/ei)^(5/19)*ei*nu^2)/
       (647359663104*Sqrt[2]) - (136516955740115*(e/ei)^(17/19)*ei*nu^2)/
       (5610450413568*Sqrt[2]) + (4393931495039*(e/ei)^(5/19)*ei^3*nu^2)/
       (32373588000768*Sqrt[2]) - (381106412737176095*(e/ei)^(17/19)*ei^3*
        nu^2)/(259247692710150144*Sqrt[2]) - 
      (2265764749862924125*(e/ei)^(5/19)*ei^5*nu^2)/(29503491369765912576*
        Sqrt[2]) + (21199796434078512059435*(e/ei)^(17/19)*ei^5*nu^2)/
       (248196482065301863661568*Sqrt[2]) + 
      (-527/(7392*Sqrt[2]) + (2341*nu)/(11088*Sqrt[2]) + 
        (19*nu^2)/(3696*Sqrt[2]))/E^(I*xi) + 
      E^(I*xi)*(-527/(7392*Sqrt[2]) + (2341*nu)/(11088*Sqrt[2]) + 
        (19*nu^2)/(3696*Sqrt[2]))) + 
    e^3*((-19055826131413*(e/ei)^(5/19))/(124293055315968*Sqrt[2]*ei) + 
      (57001908085118309*(e/ei)^(17/19))/(305388036911333376*Sqrt[2]*ei) + 
      (117464925209910224147*(e/ei)^(5/19)*ei)/(70774620109870989312*
        Sqrt[2]) - (298946957475963750101*(e/ei)^(17/19)*ei)/
       (15590213520705847296*Sqrt[2]) + (366978429619082664923629*
        (e/ei)^(5/19)*ei^3)/(1518378478517140812988416*Sqrt[2]) - 
      (1696176273237029146319395169*(e/ei)^(17/19)*ei^3)/
       (1030161398501629382350602240*Sqrt[2]) + 
      (499751538110771*(e/ei)^(5/19)*nu)/(605928644665344*Sqrt[2]*ei) - 
      (80152096427525*(e/ei)^(17/19)*nu)/(75741080583168*Sqrt[2]*ei) - 
      (19678503223393303243*(e/ei)^(5/19)*ei*nu)/(2041575580092432384*
        Sqrt[2]) + (895214666140148437*(e/ei)^(17/19)*ei*nu)/
       (9517834872225792*Sqrt[2]) - (2635480055417651870957*(e/ei)^(5/19)*
        ei^3*nu)/(3369183014461111271424*Sqrt[2]) + 
      (263986582323033737493143*(e/ei)^(17/19)*ei^3*nu)/
       (31445708134970371866624*Sqrt[2]) - (137730692645*(e/ei)^(5/19)*nu^2)/
       (158537060352*Sqrt[2]*ei) + (586589355013*(e/ei)^(17/19)*nu^2)/
       (686993928192*Sqrt[2]*ei) + (38983584745310153*(e/ei)^(5/19)*ei*nu^2)/
       (3739149414088704*Sqrt[2]) - (453645843924402145*(e/ei)^(17/19)*ei*
        nu^2)/(5400993598128128*Sqrt[2]) + (116871819589138939*(e/ei)^(5/19)*
        ei^3*nu^2)/(186989844292435968*Sqrt[2]) - 
      (1266416609525636163685*(e/ei)^(17/19)*ei^3*nu^2)/
       (249569112182304538624*Sqrt[2]) + (-3361/(59136*Sqrt[2]) + 
        (1677*nu)/(9856*Sqrt[2]) - (27*nu^2)/(9856*Sqrt[2]))/E^(I*xi) + 
      E^(I*xi)*(-3361/(59136*Sqrt[2]) + (1677*nu)/(9856*Sqrt[2]) - 
        (27*nu^2)/(9856*Sqrt[2])) + (837/(2816*Sqrt[2]) - 
        (1251*nu)/(1408*Sqrt[2]) + (243*nu^2)/(9856*Sqrt[2]))/E^((3*I)*xi) + 
      E^((3*I)*xi)*(837/(2816*Sqrt[2]) - (1251*nu)/(1408*Sqrt[2]) + 
        (243*nu^2)/(9856*Sqrt[2]))) + 
    e^4*(700626752131304143/(38993385058467840*Sqrt[2]) - 
      (8259865818436428113*(e/ei)^(12/19))/(202672775769176014848*Sqrt[2]) + 
      (242848314927849422950313*(e/ei)^(12/19)*ei^2)/
       (5072764462318629534302208*Sqrt[2]) - (9365480299579315*nu)/
       (108314958495744*Sqrt[2]) - (2567468577881891*(e/ei)^(12/19)*nu)/
       (185597780008402944*Sqrt[2]) + (75486143658305477291*(e/ei)^(12/19)*
        ei^2*nu)/(4645388701756986753024*Sqrt[2]) + (4964001561481*nu^2)/
       (66126348288*Sqrt[2]) + (43781044840625*(e/ei)^(12/19)*nu^2)/
       (552374345263104*Sqrt[2]) - (1287206499359215625*(e/ei)^(12/19)*ei^2*
        nu^2)/(13825561612371984384*Sqrt[2]) + 
      (-643/(5544*Sqrt[2]) + (5839*nu)/(16632*Sqrt[2]) - 
        (113*nu^2)/(5544*Sqrt[2]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(-643/(5544*Sqrt[2]) + (5839*nu)/(16632*Sqrt[2]) - 
        (113*nu^2)/(5544*Sqrt[2])) + (1171/(1386*Sqrt[2]) - 
        (1513*nu)/(594*Sqrt[2]) + (113*nu^2)/(1386*Sqrt[2]))/E^((4*I)*xi) + 
      E^((4*I)*xi)*(1171/(1386*Sqrt[2]) - (1513*nu)/(594*Sqrt[2]) + 
        (113*nu^2)/(1386*Sqrt[2]))) + 
    e^5*((-7689869593019125555*(e/ei)^(5/19))/(20101667250140872704*Sqrt[2]*
        ei) + (1405492376752465962251*(e/ei)^(17/19))/(3527842602399723159552*
        Sqrt[2]*ei) + (47402298404103612020651045*(e/ei)^(5/19)*ei)/
       (11446237761129215359451136*Sqrt[2]) - 
      (7371115878408732301123739*(e/ei)^(17/19)*ei)/(180098146591193947963392*
        Sqrt[2]) + (9447663238117168885*(e/ei)^(5/19)*nu)/
       (4666458468782702592*Sqrt[2]*ei) - (1976305079847418475*(e/ei)^(17/19)*
        nu)/(874960962896756736*Sqrt[2]*ei) - 
      (372468574640548570868405*(e/ei)^(5/19)*ei*nu)/(15722854067485185933312*
        Sqrt[2]) + (22073250371516420031643*(e/ei)^(17/19)*ei*nu)/
       (109950028443952349184*Sqrt[2]) - (2486028602450575*(e/ei)^(5/19)*
        nu^2)/(1220946747457536*Sqrt[2]*ei) + 
      (14463495950412907*(e/ei)^(17/19)*nu^2)/(7936153858473984*Sqrt[2]*ei) + 
      (703650761073953026555*(e/ei)^(5/19)*ei*nu^2)/(28796436021035139072*
        Sqrt[2]) - (11185516359015455304655*(e/ei)^(17/19)*ei*nu^2)/
       (62392278045576134656*Sqrt[2]) + (-21573/(45056*Sqrt[2]) + 
        (229671*nu)/(157696*Sqrt[2]) - (12069*nu^2)/(157696*Sqrt[2]))/
       E^((3*I)*xi) + E^((3*I)*xi)*(-21573/(45056*Sqrt[2]) + 
        (229671*nu)/(157696*Sqrt[2]) - (12069*nu^2)/(157696*Sqrt[2])) + 
      (-3019/(67584*Sqrt[2]) + (284945*nu)/(2128896*Sqrt[2]) + 
        (149*nu^2)/(236544*Sqrt[2]))/E^(I*xi) + 
      E^(I*xi)*(-3019/(67584*Sqrt[2]) + (284945*nu)/(2128896*Sqrt[2]) + 
        (149*nu^2)/(236544*Sqrt[2])) + (1751875/(946176*Sqrt[2]) - 
        (23869375*nu)/(4257792*Sqrt[2]) + (93125*nu^2)/(473088*Sqrt[2]))/
       E^((5*I)*xi) + E^((5*I)*xi)*(1751875/(946176*Sqrt[2]) - 
        (23869375*nu)/(4257792*Sqrt[2]) + (93125*nu^2)/(473088*Sqrt[2]))) + 
    e^6*(27796008920359825953091/(723873200225396981760*Sqrt[2]) - 
      (497250243303835832331909187*(e/ei)^(12/19))/
       (5373228203548271437487800320*Sqrt[2]) - (4080116546957967457*nu)/
       (22096251533131776*Sqrt[2]) - (20346286050436632237067*(e/ei)^(12/19)*
        nu)/(820089774656329584476160*Sqrt[2]) + (84047084418433393*nu^2)/
       (526101226979328*Sqrt[2]) + (205797878879662971557*(e/ei)^(12/19)*
        nu^2)/(1301729801041792991232*Sqrt[2]) + 
      (1289/(22176*Sqrt[2]) - (1963*nu)/(11088*Sqrt[2]) + 
        (31*nu^2)/(3696*Sqrt[2]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(1289/(22176*Sqrt[2]) - (1963*nu)/(11088*Sqrt[2]) + 
        (31*nu^2)/(3696*Sqrt[2])) + (44307/(12320*Sqrt[2]) - 
        (67257*nu)/(6160*Sqrt[2]) + (2511*nu^2)/(6160*Sqrt[2]))/
       E^((6*I)*xi) + E^((6*I)*xi)*(44307/(12320*Sqrt[2]) - 
        (67257*nu)/(6160*Sqrt[2]) + (2511*nu^2)/(6160*Sqrt[2])) + 
      ((-2512*Sqrt[2])/3465 + (7654*Sqrt[2]*nu)/3465 - 
        (124*Sqrt[2]*nu^2)/1155)/E^((4*I)*xi) + 
      E^((4*I)*xi)*((-2512*Sqrt[2])/3465 + (7654*Sqrt[2]*nu)/3465 - 
        (124*Sqrt[2]*nu^2)/1155)))*x^2 + 
  x^(5/2)*((13565*Pi)/(620928*Sqrt[2]) - (3763903*(e/ei)^(12/19)*Pi)/
     (3667991040*Sqrt[2]) + (8512500931*(e/ei)^(12/19)*ei^2*Pi)/
     (7062105415680*Sqrt[2]) - (52200302271689*(e/ei)^(12/19)*ei^4*Pi)/
     (261060613638193152*Sqrt[2]) + (7550076219867467*(e/ei)^(12/19)*ei^6*Pi)/
     (133510748824799281152*Sqrt[2]) - (13565*nu*Pi)/(155232*Sqrt[2]) - 
    (12788779*(e/ei)^(12/19)*nu*Pi)/(916997760*Sqrt[2]) + 
    (376002891379*(e/ei)^(12/19)*ei^2*nu*Pi)/(22951842600960*Sqrt[2]) - 
    (177363266132477*(e/ei)^(12/19)*ei^4*nu*Pi)/(65265153409548288*Sqrt[2]) + 
    (25653226506910631*(e/ei)^(12/19)*ei^6*nu*Pi)/(33377687206199820288*
      Sqrt[2]) + e^2*((693757915*Pi)/(2225405952*Sqrt[2]) - 
      (484951841701153*(e/ei)^(4/19)*Pi)/(621465276579840*Sqrt[2]) + 
      (6782832256933*(e/ei)^(12/19)*Pi)/(84745264988160*Sqrt[2]) + 
      (473166857*(e/ei)^(4/19)*Pi)/(14671964160*Sqrt[2]*ei^2) + 
      (589963266849395605449*(e/ei)^(4/19)*ei^2*Pi)/(1959739725093594988544*
        Sqrt[2]) - (199422051186087133*(e/ei)^(12/19)*ei^2*Pi)/
       (2121117485810319360*Sqrt[2]) - (4681188680638151158102026251*
        (e/ei)^(4/19)*ei^4*Pi)/(44010047463522670894091599872*Sqrt[2]) + 
      (94068814756933190579*(e/ei)^(12/19)*ei^4*Pi)/(6031544417496814583808*
        Sqrt[2]) - (962030455*nu*Pi)/(1033224192*Sqrt[2]) + 
      (140759074727287*(e/ei)^(4/19)*nu*Pi)/(51788773048320*Sqrt[2]) - 
      (2010606072121*(e/ei)^(12/19)*nu*Pi)/(21186316247040*Sqrt[2]) - 
      (1255597433*(e/ei)^(4/19)*nu*Pi)/(13449300480*Sqrt[2]*ei^2) - 
      (51049436131503425023*(e/ei)^(4/19)*ei^2*nu*Pi)/(48455103092973502464*
        Sqrt[2]) + (59113829126429521*(e/ei)^(12/19)*ei^2*nu*Pi)/
       (530279371452579840*Sqrt[2]) + (1521381410511600359819600857*
        (e/ei)^(4/19)*ei^4*nu*Pi)/(5924429466243436466512330752*Sqrt[2]) - 
      (27884418039999844223*(e/ei)^(12/19)*ei^4*nu*Pi)/
       (1507886104374203645952*Sqrt[2]) + 
      ((I/10)/Sqrt[2] - (((881*I)/1680)*nu)/Sqrt[2] - Pi/(21*Sqrt[2]) + 
        (nu*Pi)/(7*Sqrt[2]))/E^((2*I)*xi) + E^((2*I)*xi)*
       ((-1/10*I)/Sqrt[2] + (((881*I)/1680)*nu)/Sqrt[2] - Pi/(21*Sqrt[2]) + 
        (nu*Pi)/(7*Sqrt[2]))) + 
    e*((-1478038679*(e/ei)^(5/19)*Pi)/(32278321152*Sqrt[2]*ei) - 
      (5340205*(e/ei)^(11/19)*Pi)/(733598208*Sqrt[2]*ei) + 
      (53911264651129*(e/ei)^(5/19)*ei*Pi)/(108756423401472*Sqrt[2]) + 
      (95670282515*(e/ei)^(11/19)*ei*Pi)/(11299368665088*Sqrt[2]) + 
      (168427053480820103*(e/ei)^(5/19)*ei^3*Pi)/(2333229234391351296*
        Sqrt[2]) + (20119933733787305*(e/ei)^(11/19)*ei^3*Pi)/
       (5441482165521088512*Sqrt[2]) - (81975853497031265755*(e/ei)^(5/19)*
        ei^5*Pi)/(2202927355609188139008*Sqrt[2]) - 
      (6596801967510028046425*(e/ei)^(11/19)*ei^5*Pi)/
       (1377453956345835030577152*Sqrt[2]) + (9909445*(e/ei)^(5/19)*nu*Pi)/
       (54895104*Sqrt[2]*ei) + (371345*(e/ei)^(11/19)*nu*Pi)/
       (26199936*Sqrt[2]*ei) - (2804790141673*(e/ei)^(5/19)*ei*nu*Pi)/
       (1294719326208*Sqrt[2]) - (6652681135*(e/ei)^(11/19)*ei*nu*Pi)/
       (403548880896*Sqrt[2]) - (8408691236699*(e/ei)^(5/19)*ei^3*nu*Pi)/
       (64747176001536*Sqrt[2]) - (1399091756285245*(e/ei)^(11/19)*ei^3*nu*
        Pi)/(194338648768610304*Sqrt[2]) + (4336006653290976625*(e/ei)^(5/19)*
        ei^5*nu*Pi)/(59006982739531825152*Sqrt[2]) + 
      (458725728061939825325*(e/ei)^(11/19)*ei^5*nu*Pi)/
       (49194784155208393949184*Sqrt[2]) + 
      E^(I*xi)*((I/80)/Sqrt[2] + (((29*I)/420)*nu)/Sqrt[2] + 
        Pi/(168*Sqrt[2]) - (nu*Pi)/(56*Sqrt[2]) + ((I/84)*Log[2])/Sqrt[2] - 
        ((I/28)*nu*Log[2])/Sqrt[2]) + ((-1/80*I)/Sqrt[2] - 
        (((29*I)/420)*nu)/Sqrt[2] + Pi/(168*Sqrt[2]) - (nu*Pi)/(56*Sqrt[2]) - 
        ((I/84)*Log[2])/Sqrt[2] + ((I/28)*nu*Log[2])/Sqrt[2])/E^(I*xi)) + 
    e^3*((-73496280941837*(e/ei)^(5/19)*Pi)/(372879165947904*Sqrt[2]*ei) - 
      (105074725165*(e/ei)^(11/19)*Pi)/(2118631624704*Sqrt[2]*ei) + 
      (34849972207985999431*(e/ei)^(5/19)*ei*Pi)/(16332604640739459072*
        Sqrt[2]) + (24471508554892535*(e/ei)^(11/19)*ei*Pi)/
       (424223497162063872*Sqrt[2]) + (108876654459201791941817*(e/ei)^(5/19)*
        ei^3*Pi)/(350395033503955572228096*Sqrt[2]) + 
      (5146479319877097137045*(e/ei)^(11/19)*ei^3*Pi)/
       (204295006422323747094528*Sqrt[2]) + 
      (492752567335*(e/ei)^(5/19)*nu*Pi)/(634148241408*Sqrt[2]*ei) + 
      (86806135*(e/ei)^(11/19)*nu*Pi)/(1182272112*Sqrt[2]*ei) - 
      (139469722385589619*(e/ei)^(5/19)*ei*nu*Pi)/(14956597656354816*
        Sqrt[2]) - (1555140197705*(e/ei)^(11/19)*ei*nu*Pi)/
       (18210143250432*Sqrt[2]) - (418126766414339897*(e/ei)^(5/19)*ei^3*nu*
        Pi)/(747959377169743872*Sqrt[2]) - (327053677506049835*(e/ei)^(11/19)*
        ei^3*nu*Pi)/(8769531525683539968*Sqrt[2]) + 
      E^(I*xi)*(((9*I)/640)/Sqrt[2] + (((61*I)/224)*nu)/Sqrt[2] + 
        (3*Pi)/(448*Sqrt[2]) - (9*nu*Pi)/(448*Sqrt[2]) + 
        (((3*I)/224)*Log[2])/Sqrt[2] - (((9*I)/224)*nu*Log[2])/Sqrt[2]) + 
      (((-9*I)/640)/Sqrt[2] - (((61*I)/224)*nu)/Sqrt[2] + 
        (3*Pi)/(448*Sqrt[2]) - (9*nu*Pi)/(448*Sqrt[2]) - 
        (((3*I)/224)*Log[2])/Sqrt[2] + (((9*I)/224)*nu*Log[2])/Sqrt[2])/
       E^(I*xi) + E^((3*I)*xi)*(((-243*I)/640)/Sqrt[2] + 
        (((9731*I)/6048)*nu)/Sqrt[2] - (81*Pi)/(448*Sqrt[2]) + 
        (243*nu*Pi)/(448*Sqrt[2]) - (((81*I)/224)*Log[2])/Sqrt[2] + 
        (((243*I)/224)*nu*Log[2])/Sqrt[2] + (((81*I)/224)*Log[3])/Sqrt[2] - 
        (((243*I)/224)*nu*Log[3])/Sqrt[2]) + 
      (((243*I)/640)/Sqrt[2] - (((9731*I)/6048)*nu)/Sqrt[2] - 
        (81*Pi)/(448*Sqrt[2]) + (243*nu*Pi)/(448*Sqrt[2]) + 
        (((81*I)/224)*Log[2])/Sqrt[2] - (((243*I)/224)*nu*Log[2])/Sqrt[2] - 
        (((81*I)/224)*Log[3])/Sqrt[2] + (((243*I)/224)*nu*Log[3])/Sqrt[2])/
       E^((3*I)*xi)) + e^4*((485712987475165*Pi)/(723951261057024*Sqrt[2]) - 
      (1611494969972931419*(e/ei)^(4/19)*Pi)/(512797633932165120*Sqrt[2]) + 
      (61753526024848510313*(e/ei)^(12/19)*Pi)/(202112194719354716160*
        Sqrt[2]) + (1572333465811*(e/ei)^(4/19)*Pi)/(12106466426880*Sqrt[2]*
        ei^2) + (1960447935740541596907027*(e/ei)^(4/19)*ei^2*Pi)/
       (1617065236020086379118592*Sqrt[2]) - 
      (1815615418656571051712513*(e/ei)^(12/19)*ei^2*Pi)/
       (5058733492362302309007360*Sqrt[2]) - (35247499821745*nu*Pi)/
       (25855402180608*Sqrt[2]) + (467742405318774701*(e/ei)^(4/19)*nu*Pi)/
       (42733136161013760*Sqrt[2]) - (21971959469282482117*(e/ei)^(12/19)*nu*
        Pi)/(81622232482816327680*Sqrt[2]) - 
      (4172350269859*(e/ei)^(4/19)*nu*Pi)/(11097594224640*Sqrt[2]*ei^2) - 
      (169637276264985881351429*(e/ei)^(4/19)*ei^2*nu*Pi)/
       (39982382209287850033152*Sqrt[2]) + 
      (645997580356374256721917*(e/ei)^(12/19)*ei^2*nu*Pi)/
       (2042950064223237470945280*Sqrt[2]) + E^((2*I)*xi)*
       (((7*I)/60)/Sqrt[2] - (((97*I)/720)*nu)/Sqrt[2] + Pi/(18*Sqrt[2]) - 
        (nu*Pi)/(6*Sqrt[2])) + (((-7*I)/60)/Sqrt[2] + (((97*I)/720)*nu)/
         Sqrt[2] + Pi/(18*Sqrt[2]) - (nu*Pi)/(6*Sqrt[2]))/E^((2*I)*xi) + 
      (((7*I)/15)*Sqrt[2] - (((149431*I)/40320)*nu)/Sqrt[2] - 
        (2*Sqrt[2]*Pi)/9 + (2*Sqrt[2]*nu*Pi)/3 - ((4*I)/9)*Sqrt[2]*Log[2] + 
        ((4*I)/3)*Sqrt[2]*nu*Log[2])/E^((4*I)*xi) + 
      E^((4*I)*xi)*(((-7*I)/15)*Sqrt[2] + (((149431*I)/40320)*nu)/Sqrt[2] - 
        (2*Sqrt[2]*Pi)/9 + (2*Sqrt[2]*nu*Pi)/3 - ((4*I)/9)*Sqrt[2]*Log[2] + 
        ((4*I)/3)*Sqrt[2]*nu*Log[2] + ((4*I)/9)*Sqrt[2]*Log[4] - 
        ((4*I)/3)*Sqrt[2]*nu*Log[4])) + 
    e^5*((-9999536044863497197*(e/ei)^(5/19)*Pi)/(20819583937645903872*
        Sqrt[2]*ei) - (4644926676844325*(e/ei)^(11/19)*Pi)/
       (32632576704774144*Sqrt[2]*ei) + (4741512751264621476923111*
        (e/ei)^(5/19)*ei*Pi)/(911925535914140784132096*Sqrt[2]) + 
      (1081785964519533774175*(e/ei)^(11/19)*ei*Pi)/(6534173118954882465792*
        Sqrt[2]) + (67041447473576135*(e/ei)^(5/19)*nu*Pi)/
       (35407455676268544*Sqrt[2]*ei) + (685983445466345*(e/ei)^(11/19)*nu*
        Pi)/(3496347504082944*Sqrt[2]*ei) - 
      (18975552208763921249939*(e/ei)^(5/19)*ei*nu*Pi)/
       (835096644610019033088*Sqrt[2]) - (12289458930580066135*(e/ei)^(11/19)*
        ei*nu*Pi)/(53853075156221558784*Sqrt[2]) + 
      (((19*I)/15360)/Sqrt[2] - (((8563*I)/11520)*nu)/Sqrt[2] - 
        (19*Pi)/(32256*Sqrt[2]) + (19*nu*Pi)/(10752*Sqrt[2]) + 
        (((19*I)/16128)*Log[2])/Sqrt[2] - (((19*I)/5376)*nu*Log[2])/Sqrt[2])/
       E^(I*xi) + E^(I*xi)*(((-19*I)/15360)/Sqrt[2] + (((8563*I)/11520)*nu)/
         Sqrt[2] - (19*Pi)/(32256*Sqrt[2]) + (19*nu*Pi)/(10752*Sqrt[2]) - 
        (((19*I)/16128)*Log[2])/Sqrt[2] + (((19*I)/5376)*nu*Log[2])/
         Sqrt[2]) + (((-4617*I)/10240)/Sqrt[2] + (((636367*I)/483840)*nu)/
         Sqrt[2] + (1539*Pi)/(7168*Sqrt[2]) - (4617*nu*Pi)/(7168*Sqrt[2]) - 
        (((1539*I)/3584)*Log[2])/Sqrt[2] + (((4617*I)/3584)*nu*Log[2])/
         Sqrt[2] + (((1539*I)/3584)*Log[3])/Sqrt[2] - 
        (((4617*I)/3584)*nu*Log[3])/Sqrt[2])/E^((3*I)*xi) + 
      E^((3*I)*xi)*(((4617*I)/10240)/Sqrt[2] - (((636367*I)/483840)*nu)/
         Sqrt[2] + (1539*Pi)/(7168*Sqrt[2]) - (4617*nu*Pi)/(7168*Sqrt[2]) + 
        (((1539*I)/3584)*Log[2])/Sqrt[2] - (((4617*I)/3584)*nu*Log[2])/
         Sqrt[2] - (((1539*I)/3584)*Log[3])/Sqrt[2] + 
        (((4617*I)/3584)*nu*Log[3])/Sqrt[2]) + E^((5*I)*xi)*
       (((-11875*I)/6144)/Sqrt[2] + (((5998213*I)/806400)*nu)/Sqrt[2] - 
        (59375*Pi)/(64512*Sqrt[2]) + (59375*nu*Pi)/(21504*Sqrt[2]) - 
        (((59375*I)/32256)*Log[2])/Sqrt[2] + (((59375*I)/10752)*nu*Log[2])/
         Sqrt[2] + (((59375*I)/32256)*Log[5])/Sqrt[2] - 
        (((59375*I)/10752)*nu*Log[5])/Sqrt[2]) + 
      (((11875*I)/6144)/Sqrt[2] - (((5998213*I)/806400)*nu)/Sqrt[2] - 
        (59375*Pi)/(64512*Sqrt[2]) + (59375*nu*Pi)/(21504*Sqrt[2]) + 
        (((59375*I)/32256)*Log[2])/Sqrt[2] - (((59375*I)/10752)*nu*Log[2])/
         Sqrt[2] - (((59375*I)/32256)*Log[5])/Sqrt[2] + 
        (((59375*I)/10752)*nu*Log[5])/Sqrt[2])/E^((5*I)*xi)) + 
    e^6*((17575846410659450983*Pi)/(16262841128384987136*Sqrt[2]) - 
      (2504973637786027614271*(e/ei)^(4/19)*Pi)/(329102125954687303680*
        Sqrt[2]) + (3614848227458939292652015817*(e/ei)^(12/19)*Pi)/
       (5001141757218485328874045440*Sqrt[2]) + 
      (2444099395315799*(e/ei)^(4/19)*Pi)/(7769661120184320*Sqrt[2]*ei^2) - 
      (48008646996977785*nu*Pi)/(44678134968090624*Sqrt[2]) + 
      (727077909909851360809*(e/ei)^(4/19)*nu*Pi)/(27425177162890608640*
        Sqrt[2]) - (377497349069045347637509801*(e/ei)^(12/19)*nu*Pi)/
       (673230621164026871194583040*Sqrt[2]) - 
      (6485671769600231*(e/ei)^(4/19)*nu*Pi)/(7122189360168960*Sqrt[2]*
        ei^2) + ((I/40)/Sqrt[2] - (((2803*I)/4480)*nu)/Sqrt[2] - 
        Pi/(84*Sqrt[2]) + (nu*Pi)/(28*Sqrt[2]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*((-1/40*I)/Sqrt[2] + (((2803*I)/4480)*nu)/Sqrt[2] - 
        Pi/(84*Sqrt[2]) + (nu*Pi)/(28*Sqrt[2])) + 
      (((-16*I)/25)*Sqrt[2] + (((95293*I)/22400)*nu)/Sqrt[2] + 
        (32*Sqrt[2]*Pi)/105 - (32*Sqrt[2]*nu*Pi)/35 + ((64*I)/105)*Sqrt[2]*
         Log[2] - ((64*I)/35)*Sqrt[2]*nu*Log[2])/E^((4*I)*xi) + 
      (((729*I)/200)/Sqrt[2] - (((925361*I)/67200)*nu)/Sqrt[2] - 
        (243*Pi)/(140*Sqrt[2]) + (729*nu*Pi)/(140*Sqrt[2]) - 
        (((243*I)/70)*Log[3])/Sqrt[2] + (((729*I)/70)*nu*Log[3])/Sqrt[2])/
       E^((6*I)*xi) + E^((4*I)*xi)*(((16*I)/25)*Sqrt[2] - 
        (((95293*I)/22400)*nu)/Sqrt[2] + (32*Sqrt[2]*Pi)/105 - 
        (32*Sqrt[2]*nu*Pi)/35 + ((64*I)/105)*Sqrt[2]*Log[2] - 
        ((64*I)/35)*Sqrt[2]*nu*Log[2] - ((64*I)/105)*Sqrt[2]*Log[4] + 
        ((64*I)/35)*Sqrt[2]*nu*Log[4]) + E^((6*I)*xi)*
       (((-729*I)/200)/Sqrt[2] + (((925361*I)/67200)*nu)/Sqrt[2] - 
        (243*Pi)/(140*Sqrt[2]) + (729*nu*Pi)/(140*Sqrt[2]) - 
        (((243*I)/70)*Log[2])/Sqrt[2] + (((729*I)/70)*nu*Log[2])/Sqrt[2] + 
        (((243*I)/70)*Log[6])/Sqrt[2] - (((729*I)/70)*nu*Log[6])/Sqrt[2]))) + 
  x^3*(-15240463356751/(393683214532608*Sqrt[2]) + 
    (4942027570449143*(e/ei)^(12/19))/(48682809527869440*Sqrt[2]) - 
    (145300552598775253343*(e/ei)^(12/19)*ei^2)/(1218498267276220170240*
      Sqrt[2]) + (68539314911267922905809*(e/ei)^(12/19)*ei^4)/
     (3464884180572281946243072*Sqrt[2]) - 
    (9913296075264816214361827*(e/ei)^(12/19)*ei^6)/
     (1771999518014341192007811072*Sqrt[2]) - 
    (3317*(e/ei)^(12/19)*EulerGamma)/(201096*Sqrt[2]) + 
    (97523117*(e/ei)^(12/19)*ei^2*EulerGamma)/(5033298816*Sqrt[2]) - 
    (230011775855*(e/ei)^(12/19)*ei^4*EulerGamma)/(71562668212224*Sqrt[2]) + 
    (33268129945565*(e/ei)^(12/19)*ei^6*EulerGamma)/
     (36598341234868224*Sqrt[2]) + (1029744557245*nu)/
     (14060114804736*Sqrt[2]) + (10309531979*(e/ei)^(12/19)*nu)/
     (3763358807040*Sqrt[2]) - (303110549714579*(e/ei)^(12/19)*ei^2*nu)/
     (94194362034339840*Sqrt[2]) + (142979424704474077*(e/ei)^(12/19)*ei^4*
      nu)/(267848189592786173952*Sqrt[2]) - 
    (20680063283408495431*(e/ei)^(12/19)*ei^6*nu)/(136982028294244062461952*
      Sqrt[2]) + (4174614175*nu^2)/(18598035456*Sqrt[2]) - 
    (267351733*(e/ei)^(12/19)*nu^2)/(41815097856*Sqrt[2]) + 
    (7860408301933*(e/ei)^(12/19)*ei^2*nu^2)/(1046604022603776*Sqrt[2]) - 
    (18539055437214895*(e/ei)^(12/19)*ei^4*nu^2)/(14880454977377009664*
      Sqrt[2]) + (2681426648964726685*(e/ei)^(12/19)*ei^6*nu^2)/
     (7610112683013559025664*Sqrt[2]) - (221405645*nu^3)/
     (5977939968*Sqrt[2]) - (110369*(e/ei)^(12/19)*nu^3)/
     (160006752*Sqrt[2]) + (3244958969*(e/ei)^(12/19)*ei^2*nu^3)/
     (4004862331392*Sqrt[2]) - (7653352333235*(e/ei)^(12/19)*ei^4*nu^3)/
     (56940516495065088*Sqrt[2]) + (1106955150425705*(e/ei)^(12/19)*ei^6*
      nu^3)/(29120329144184537088*Sqrt[2]) + (11575*(e/ei)^(12/19)*Pi^2)/
     (7485696*Sqrt[2]) - (340316575*(e/ei)^(12/19)*ei^2*Pi^2)/
     (187361980416*Sqrt[2]) + (802648871125*(e/ei)^(12/19)*ei^4*Pi^2)/
     (2663883812634624*Sqrt[2]) - (116092434163375*(e/ei)^(12/19)*ei^6*Pi^2)/
     (1362354579844890624*Sqrt[2]) + (205*nu*Pi^2)/(48384*Sqrt[2]) - 
    (3977*(e/ei)^(12/19)*nu*Pi^2)/(1838592*Sqrt[2]) + 
    (116927777*(e/ei)^(12/19)*ei^2*nu*Pi^2)/(46018732032*Sqrt[2]) - 
    (275778363755*(e/ei)^(12/19)*ei^4*nu*Pi^2)/(654287252226048*Sqrt[2]) + 
    (39887655349265*(e/ei)^(12/19)*ei^6*nu*Pi^2)/(334613405575938048*
      Sqrt[2]) + e^5*((5602468952387222823835405*(e/ei)^(5/19))/
       (19706528777004853569257472*Sqrt[2]*ei) + 
      (2012726612608288012094514937*(e/ei)^(17/19))/
       (585565426516715648915079168*Sqrt[2]*ei) - 
      (34535033639825260674712672823195*(e/ei)^(5/19)*ei)/
       (11221239065458698373130405019648*Sqrt[2]) - 
      (10555760627726039377831683825193*(e/ei)^(17/19)*ei)/
       (29893410763792736258755657728*Sqrt[2]) + 
      (6177816512693324926630285*(e/ei)^(5/19)*nu)/
       (12199279719098242685730816*Sqrt[2]*ei) - 
      (56501701779923283365903791*(e/ei)^(17/19)*nu)/
       (2323672327447284321091584*Sqrt[2]*ei) - 
      (171196226836522002458676496915*(e/ei)^(5/19)*ei*nu)/
       (41103439800215012355789029376*Sqrt[2]) + 
      (40662055366581843992117177087*(e/ei)^(17/19)*ei*nu)/
       (18249945521240986726957056*Sqrt[2]) - 
      (16704880698011997867625*(e/ei)^(5/19)*nu^2)/(1861916929044298334208*
        Sqrt[2]*ei) + (397397334334357822920863*(e/ei)^(17/19)*nu^2)/
       (9220921934314620321792*Sqrt[2]*ei) + 
      (2845272057062445942583185515*(e/ei)^(5/19)*ei*nu^2)/
       (27184814682681886478696448*Sqrt[2]) - 
      (20607211557433153732602474547*(e/ei)^(17/19)*ei*nu^2)/
       (5178059939558454567370752*Sqrt[2]) + 
      (9120686729178180875*(e/ei)^(5/19)*nu^3)/(904721539866034176*Sqrt[2]*
        ei) - (2960347319362237033*(e/ei)^(17/19)*nu^3)/
       (134032820720893952*Sqrt[2]*ei) - (18070768399542764144183825*
        (e/ei)^(5/19)*ei*nu^3)/(149367113641109266366464*Sqrt[2]) + 
      (20604777803622008733919005*(e/ei)^(17/19)*ei*nu^3)/
       (9483626262927572467712*Sqrt[2]) + (-54101669/(242161920*Sqrt[2]) + 
        (21804277*nu)/(16773120*Sqrt[2]) - (43814873*nu^2)/
         (23721984*Sqrt[2]) - (12733*nu^3)/(5271552*Sqrt[2]))/E^(I*xi) + 
      E^(I*xi)*(-54101669/(242161920*Sqrt[2]) + (21804277*nu)/
         (16773120*Sqrt[2]) - (43814873*nu^2)/(23721984*Sqrt[2]) - 
        (12733*nu^3)/(5271552*Sqrt[2])) + (-42594147/(35875840*Sqrt[2]) + 
        (168000219*nu)/(41000960*Sqrt[2]) - (7200507*nu^2)/
         (4100096*Sqrt[2]) + (1030473*nu^3)/(8200192*Sqrt[2]))/E^((3*I)*xi) + 
      E^((3*I)*xi)*(-42594147/(35875840*Sqrt[2]) + (168000219*nu)/
         (41000960*Sqrt[2]) - (7200507*nu^2)/(4100096*Sqrt[2]) + 
        (1030473*nu^3)/(8200192*Sqrt[2])) + 
      (167018125/(14902272*Sqrt[2]) - (25365625*nu)/(630784*Sqrt[2]) + 
        (483638125*nu^2)/(25546752*Sqrt[2]) + (340625*nu^3)/(630784*Sqrt[2]))/
       E^((5*I)*xi) + E^((5*I)*xi)*(167018125/(14902272*Sqrt[2]) - 
        (25365625*nu)/(630784*Sqrt[2]) + (483638125*nu^2)/
         (25546752*Sqrt[2]) + (340625*nu^3)/(630784*Sqrt[2])) - 
      (45269671733585*(e/ei)^(11/19)*Pi^2)/(249739107434496*Sqrt[2]*ei) + 
      (23519304266275960595*(e/ei)^(11/19)*ei*Pi^2)/(111552798537887514624*
        Sqrt[2])) + e^3*((56920052851852775659*(e/ei)^(5/19))/
       (1049783122576435838976*Sqrt[2]*ei) + 
      (26960364193200121961143*(e/ei)^(17/19))/(25344763959345379540992*
        Sqrt[2]*ei) - (350869582094116469403301421*(e/ei)^(5/19)*ei)/
       (597764706235813891600809984*Sqrt[2]) - 
      (141393843096723845987617927*(e/ei)^(17/19)*ei)/
       (1293863000510419678789632*Sqrt[2]) - 
      (1096170350493181722397527937747*(e/ei)^(5/19)*ei^3)/
       (12824273217667083855006177165312*Sqrt[2]) - 
      (802245601920017096309340909508363*(e/ei)^(17/19)*ei^3)/
       (85495154784447225700041181102080*Sqrt[2]) + 
      (35004041432351835451*(e/ei)^(5/19)*nu)/(162466435636829356032*Sqrt[2]*
        ei) - (2306487431954740054087*(e/ei)^(17/19)*nu)/
       (301723380468397375488*Sqrt[2]*ei) - 
      (14810349829134335708213221*(e/ei)^(5/19)*ei*nu)/
       (7116246502807308233342976*Sqrt[2]) + 
      (1663025006633374946873819*(e/ei)^(17/19)*ei*nu)/
       (2369712455147288788992*Sqrt[2]) - (8869079270557833948649352123*
        (e/ei)^(5/19)*ei^3*nu)/(16963324361993497162706583552*Sqrt[2]) + 
      (4860063036879597085519319740189*(e/ei)^(17/19)*ei^3*nu)/
       (78292266286123833058645770240*Sqrt[2]) - 
      (4654927199672664371*(e/ei)^(5/19)*nu^2)/(1934124233771778048*Sqrt[2]*
        ei) + (16778731819376809171*(e/ei)^(17/19)*nu^2)/
       (1197315001858719744*Sqrt[2]*ei) + (182746315892542275359413*
        (e/ei)^(5/19)*ei*nu^2)/(6516709251655044169728*Sqrt[2]) - 
      (868494833063107057600229*(e/ei)^(17/19)*ei*nu^2)/
       (672358891043774398464*Sqrt[2]) + (327711086484411007118669531*
        (e/ei)^(5/19)*ei^3*nu^2)/(139807618368078273319010304*Sqrt[2]) - 
      (573275917062528320950713853*(e/ei)^(17/19)*ei^3*nu^2)/
       (5648792661336495891677184*Sqrt[2]) + 
      (101845496343805*(e/ei)^(5/19)*nu^3)/(36146449760256*Sqrt[2]*ei) - 
      (385361315446643*(e/ei)^(17/19)*nu^3)/(52211538542592*Sqrt[2]*ei) - 
      (201785943494543317639*(e/ei)^(5/19)*ei*nu^3)/(5967682464885571584*
        Sqrt[2]) + (298023749779325271095*(e/ei)^(17/19)*ei*nu^3)/
       (410475513457737728*Sqrt[2]) - (604949250762670567157*(e/ei)^(5/19)*
        ei^3*nu^3)/(298435791490727804928*Sqrt[2]) + 
      (831975497645130485718035*(e/ei)^(17/19)*ei^3*nu^3)/
       (18967252525855144935424*Sqrt[2]) + (-1131257/(80720640*Sqrt[2]) + 
        (1504933*nu)/(3294720*Sqrt[2]) - (930511*nu^2)/(768768*Sqrt[2]) + 
        (30307*nu^3)/(4612608*Sqrt[2]))/E^(I*xi) + 
      E^(I*xi)*(-1131257/(80720640*Sqrt[2]) + (1504933*nu)/
         (3294720*Sqrt[2]) - (930511*nu^2)/(768768*Sqrt[2]) + 
        (30307*nu^3)/(4612608*Sqrt[2])) + (18876321/(8968960*Sqrt[2]) - 
        (18416403*nu)/(2562560*Sqrt[2]) + (574653*nu^2)/(256256*Sqrt[2]) + 
        (122589*nu^3)/(512512*Sqrt[2]))/E^((3*I)*xi) + 
      E^((3*I)*xi)*(18876321/(8968960*Sqrt[2]) - (18416403*nu)/
         (2562560*Sqrt[2]) + (574653*nu^2)/(256256*Sqrt[2]) + 
        (122589*nu^3)/(512512*Sqrt[2])) - (40060157605*(e/ei)^(11/19)*Pi^2)/
       (605323321344*Sqrt[2]*ei) + (717681548866715*(e/ei)^(11/19)*ei*Pi^2)/
       (9323593344221184*Sqrt[2]) + (150931980397320992705*(e/ei)^(11/19)*
        ei^3*Pi^2)/(4490000141149972463616*Sqrt[2])) + 
    e*((838550569998089*(e/ei)^(5/19))/(51928330163060736*Sqrt[2]*ei) + 
      (48596571051802639*(e/ei)^(17/19))/(337534146059894784*Sqrt[2]*ei) - 
      (397618269726476248507*(e/ei)^(5/19)*ei)/(2274530098915610984448*
        Sqrt[2]) - (254865100971834277471*(e/ei)^(17/19)*ei)/
       (17231288628148568064*Sqrt[2]) - (1242220415594904824142149*
        (e/ei)^(5/19)*ei^3)/(48797118876392970742923264*Sqrt[2]) - 
      (1446063009955011607439917699*(e/ei)^(17/19)*ei^3)/
       (1138599440449169317334876160*Sqrt[2]) + 
      (604606425721420697379713665*(e/ei)^(5/19)*ei^5)/
       (46071987468372870992203087872*Sqrt[2]) - 
      (91960155521144049088125272241713*(e/ei)^(17/19)*ei^5)/
       (297289970045918762093325016104960*Sqrt[2]) - 
      (30467243664175*(e/ei)^(5/19)*nu)/(618194406703104*Sqrt[2]*ei) - 
      (13219254870469451*(e/ei)^(17/19)*nu)/(12054790930710528*Sqrt[2]*ei) + 
      (16472561801735606689*(e/ei)^(5/19)*ei*nu)/(27077739272804892672*
        Sqrt[2]) + (124740851549506307137*(e/ei)^(17/19)*ei*nu)/
       (1230806330582040576*Sqrt[2]) + (135763160658166577597*(e/ei)^(5/19)*
        ei^3*nu)/(5867859412745667477504*Sqrt[2]) + 
      (363875802425954137362945401*(e/ei)^(17/19)*ei^3*nu)/
       (40664265730327475619102720*Sqrt[2]) - 
      (35125547612760471276120575*(e/ei)^(5/19)*ei^5*nu)/
       (2468142185805689517439451136*Sqrt[2]) + 
      (17786720235403297889400874223353*(e/ei)^(17/19)*ei^5*nu)/
       (23358497646465045593046965551104*Sqrt[2]) - 
      (963631094693*(e/ei)^(5/19)*nu^2)/(7359457222656*Sqrt[2]*ei) + 
      (107533340184449*(e/ei)^(17/19)*nu^2)/(47836471947264*Sqrt[2]*ei) + 
      (478397573903080999*(e/ei)^(5/19)*ei*nu^2)/(322354038961963008*
        Sqrt[2]) - (345938350533917047*(e/ei)^(17/19)*ei*nu^2)/
       (1678927286260224*Sqrt[2]) + (1091628662570906213993*(e/ei)^(5/19)*
        ei^3*nu^2)/(6915691450735965241344*Sqrt[2]) - 
      (41017314994989599108569*(e/ei)^(17/19)*ei^3*nu^2)/
       (2482555905392397778944*Sqrt[2]) - 
      (33349393630642794718685*(e/ei)^(5/19)*ei^5*nu^2)/
       (399763878491365325144064*Sqrt[2]) - 
      (15732578393422928070577163*(e/ei)^(17/19)*ei^5*nu^2)/
       (190646752320106736344104960*Sqrt[2]) + 
      (3664365565*(e/ei)^(5/19)*nu^3)/(12516083712*Sqrt[2]*ei) - 
      (34775234107*(e/ei)^(17/19)*nu^3)/(27118181376*Sqrt[2]*ei) - 
      (1037169731725441*(e/ei)^(5/19)*ei*nu^3)/(295196006375424*Sqrt[2]) + 
      (26893840280802655*(e/ei)^(17/19)*ei*nu^3)/(213197115715584*Sqrt[2]) - 
      (3109409115694883*(e/ei)^(5/19)*ei^3*nu^3)/(14762356128350208*
        Sqrt[2]) + (75077963309223690715*(e/ei)^(17/19)*ei^3*nu^3)/
       (9851412322985705472*Sqrt[2]) + (1603390852861118727625*(e/ei)^(5/19)*
        ei^5*nu^3)/(13453592064613256134656*Sqrt[2]) - 
      (4176359897513466875708695*(e/ei)^(17/19)*ei^5*nu^3)/
       (9431466318481470819139584*Sqrt[2]) + 
      (1279247/(5045040*Sqrt[2]) - (51739*nu)/(87360*Sqrt[2]) - 
        (37577*nu^2)/(78624*Sqrt[2]) + (675*nu^3)/(64064*Sqrt[2]))/E^(I*xi) + 
      E^(I*xi)*(1279247/(5045040*Sqrt[2]) - (51739*nu)/(87360*Sqrt[2]) - 
        (37577*nu^2)/(78624*Sqrt[2]) + (675*nu^3)/(64064*Sqrt[2])) - 
      (710645*(e/ei)^(11/19)*Pi^2)/(52399872*Sqrt[2]*ei) + 
      (12731273035*(e/ei)^(11/19)*ei*Pi^2)/(807097761792*Sqrt[2]) + 
      (92325851937605*(e/ei)^(11/19)*ei^3*Pi^2)/(13402665432317952*Sqrt[2]) - 
      (30271240938097551925*(e/ei)^(11/19)*ei^5*Pi^2)/(3392743734841958203392*
        Sqrt[2])) - (12091*(e/ei)^(12/19)*Log[2])/(3016440*Sqrt[2]) + 
    (355487491*(e/ei)^(12/19)*ei^2*Log[2])/(75499482240*Sqrt[2]) - 
    (167686004333*(e/ei)^(12/19)*ei^4*Log[2])/(214688004636672*Sqrt[2]) + 
    (24253539895799*(e/ei)^(12/19)*ei^6*Log[2])/(109795023704604672*
      Sqrt[2]) - (8667*(e/ei)^(12/19)*Log[3])/(297920*Sqrt[2]) + 
    (764455401*(e/ei)^(12/19)*ei^2*Log[3])/(22370216960*Sqrt[2]) - 
    (360599106663*(e/ei)^(12/19)*ei^4*Log[3])/(63611260633088*Sqrt[2]) + 
    (156467527292367*(e/ei)^(12/19)*ei^6*Log[3])/(97595576626315264*
      Sqrt[2]) - (2098713093629185*ei^6*Log[e])/(15339010664613888*Sqrt[2]) + 
    (2098713093629185*ei^6*Log[e/ei])/(15339010664613888*Sqrt[2]) + 
    (2098713093629185*ei^6*Log[ei])/(15339010664613888*Sqrt[2]) - 
    (3317*(e/ei)^(12/19)*Log[x])/(402192*Sqrt[2]) + 
    (97523117*(e/ei)^(12/19)*ei^2*Log[x])/(10066597632*Sqrt[2]) - 
    (230011775855*(e/ei)^(12/19)*ei^4*Log[x])/(143125336424448*Sqrt[2]) + 
    (33268129945565*(e/ei)^(12/19)*ei^6*Log[x])/(73196682469736448*Sqrt[2]) + 
    e^6*(3582092774158099780927013/(10318483435940204249088*Sqrt[2]) + 
      (325887093343627510101065070536647*(e/ei)^(10/19))/
       (7398619164038702224042025287680*Sqrt[2]) - 
      (30424057479141260797864731684335435*(e/ei)^(12/19))/
       (981056901151531914907972553146368*Sqrt[2]) - 
      (26376336917751911275276789*(e/ei)^(10/19))/(9652177360165642564534272*
        Sqrt[2]*ei^2) - (352168233407*EulerGamma)/(5901776584704*Sqrt[2]) - 
      (7701410275067857*(e/ei)^(10/19)*EulerGamma)/(1614632701538304*
        Sqrt[2]) + (6646718031109569143*(e/ei)^(12/19)*EulerGamma)/
       (1574266883999846400*Sqrt[2]) + (345033195635*(e/ei)^(10/19)*
        EulerGamma)/(1677250036224*Sqrt[2]*ei^2) - 
      (57903732396306941413092217*nu)/(24772549518824696709120*Sqrt[2]) + 
      (2387403669796579411483043488547*(e/ei)^(10/19)*nu)/
       (17615759914377862438195298304*Sqrt[2]) - 
      (5696717298340369480432558652677*(e/ei)^(12/19)*nu)/
       (408365343469668629249072824320*Sqrt[2]) + 
      (10732719201370224953087243*(e/ei)^(10/19)*nu)/
       (804348113347136880377856*Sqrt[2]*ei^2) + 
      (60933183393868709430907*nu^2)/(13611290944409174016*Sqrt[2]) - 
      (5090882603456328904586137235*(e/ei)^(10/19)*nu^2)/
       (7767089909337681851056128*Sqrt[2]) - 
      (1262659420977533143580175401*(e/ei)^(12/19)*nu^2)/
       (1620497394720907258924892160*Sqrt[2]) - 
      (30984408744350656536775*(e/ei)^(10/19)*nu^2)/(1063952530882456190976*
        Sqrt[2]*ei^2) - (1132353484030539314147*nu^3)/
       (486117533728899072*Sqrt[2]) + (276185666468439832881835*
        (e/ei)^(10/19)*nu^3)/(1016102813885097050112*Sqrt[2]) - 
      (156078491274845904549773*(e/ei)^(12/19)*nu^3)/
       (296794394637528802000896*Sqrt[2]) + 
      (54093554900423649565*(e/ei)^(10/19)*nu^3)/(4222033852708159488*Sqrt[2]*
        ei^2) + (115741579/(121080960*Sqrt[2]) - (51906301*nu)/
         (17297280*Sqrt[2]) + (651977*nu^2)/(1729728*Sqrt[2]) - 
        (60353*nu^3)/(1729728*Sqrt[2]))/E^((2*I)*xi) + 
      E^((2*I)*xi)*(115741579/(121080960*Sqrt[2]) - (51906301*nu)/
         (17297280*Sqrt[2]) + (651977*nu^2)/(1729728*Sqrt[2]) - 
        (60353*nu^3)/(1729728*Sqrt[2])) + (503100963/(22422400*Sqrt[2]) - 
        (259455717*nu)/(3203200*Sqrt[2]) + (2588013*nu^2)/(64064*Sqrt[2]) + 
        (28971*nu^3)/(64064*Sqrt[2]))/E^((6*I)*xi) + 
      E^((6*I)*xi)*(503100963/(22422400*Sqrt[2]) - (259455717*nu)/
         (3203200*Sqrt[2]) + (2588013*nu^2)/(64064*Sqrt[2]) + 
        (28971*nu^3)/(64064*Sqrt[2])) + (-55091129/(9459450*Sqrt[2]) + 
        (27102311*nu)/(1351350*Sqrt[2]) - (111292*Sqrt[2]*nu^2)/27027 + 
        (6337*Sqrt[2]*nu^3)/27027)/E^((4*I)*xi) + 
      E^((4*I)*xi)*(-55091129/(9459450*Sqrt[2]) + (27102311*nu)/
         (1351350*Sqrt[2]) - (111292*Sqrt[2]*nu^2)/27027 + 
        (6337*Sqrt[2]*nu^3)/27027) - (81243956005925*Pi^2)/
       (709176745525248*Sqrt[2]) + (12840757801204225*(e/ei)^(10/19)*Pi^2)/
       (240415514090274816*Sqrt[2]) - (5523556524038383242299*(e/ei)^(12/19)*
        Pi^2)/(130516774289328392110080*Sqrt[2]) + 
      (16373213795275*(e/ei)^(10/19)*Pi^2)/(109260859502592*Sqrt[2]*ei^2) + 
      (88575952813*nu*Pi^2)/(963555360768*Sqrt[2]) - 
      (882068470960375*(e/ei)^(10/19)*nu*Pi^2)/(702969339445248*Sqrt[2]) + 
      (3408772586768778377*(e/ei)^(12/19)*nu*Pi^2)/(2878659445028290560*
        Sqrt[2]) - (132208981505*(e/ei)^(10/19)*nu*Pi^2)/
       (5111619158016*Sqrt[2]*ei^2) - (121082377*Log[2])/
       (842268672*Sqrt[2]) - (1118234554060016683*(e/ei)^(10/19)*Log[2])/
       (4843898104614912*Sqrt[2]) + (3170408391921929559887*(e/ei)^(12/19)*
        Log[2])/(14168401955998617600*Sqrt[2]) + 
      (251540329721*(e/ei)^(10/19)*Log[2])/(5031750108672*Sqrt[2]*ei^2) - 
      (320544462159*Log[3])/(1748674543616*Sqrt[2]) + 
      (25315737787780731*(e/ei)^(10/19)*Log[3])/(205032724004864*Sqrt[2]) - 
      (49813164529236733689*(e/ei)^(12/19)*Log[3])/(466449447111065600*
        Sqrt[2]) + (180307669977*(e/ei)^(10/19)*Log[3])/
       (496962973696*Sqrt[2]*ei^2) + (5224609375*Log[5])/
       (37196070912*Sqrt[2]) - (155285212890625*(e/ei)^(12/19)*Log[5])/
       (17395080708096*Sqrt[2]) - (7701410275067857*(e/ei)^(10/19)*Log[e])/
       (5113003554871296*Sqrt[2]) + (345033195635*(e/ei)^(10/19)*Log[e])/
       (5311291781376*Sqrt[2]*ei^2) + (7701410275067857*(e/ei)^(10/19)*
        Log[ei])/(5113003554871296*Sqrt[2]) - 
      (345033195635*(e/ei)^(10/19)*Log[ei])/(5311291781376*Sqrt[2]*ei^2) - 
      (352168233407*Log[x])/(11803553169408*Sqrt[2]) - 
      (7701410275067857*(e/ei)^(10/19)*Log[x])/(3229265403076608*Sqrt[2]) + 
      (6646718031109569143*(e/ei)^(12/19)*Log[x])/(3148533767999692800*
        Sqrt[2]) + (345033195635*(e/ei)^(10/19)*Log[x])/
       (3354500072448*Sqrt[2]*ei^2)) + 
    e^4*(16882621609455350787413/(160496772900653629440*Sqrt[2]) + 
      (52652139485721423532362240487*(e/ei)^(10/19))/
       (3202310926263288705004339200*Sqrt[2]) - 
      (430179649140425177650115251643*(e/ei)^(12/19))/
       (38427731115159464460052070400*Sqrt[2]) - 
      (4246745307504441898069*(e/ei)^(10/19))/(4177708344947040583680*Sqrt[2]*
        ei^2) - (6780337883301604182510125516267351*(e/ei)^(10/19)*ei^2)/
       (517903341482709155682941770137600*Sqrt[2]) + 
      (12647711864377640648091038513555843*(e/ei)^(12/19)*ei^2)/
       (961820491325031289125463287398400*Sqrt[2]) - 
      (106035823*EulerGamma)/(4383375360*Sqrt[2]) - 
      (1230141858481*(e/ei)^(10/19)*EulerGamma)/(698854181760*Sqrt[2]) + 
      (126253523199371*(e/ei)^(12/19)*EulerGamma)/(83862501811200*Sqrt[2]) + 
      (11022391*(e/ei)^(10/19)*EulerGamma)/(145191312*Sqrt[2]*ei^2) + 
      (364864366526374139*(e/ei)^(10/19)*ei^2*EulerGamma)/
       (188373815179468800*Sqrt[2]) - (3711979835584706771*(e/ei)^(12/19)*
        ei^2*EulerGamma)/(2099022511999795200*Sqrt[2]) - 
      (64015026409015935611*nu)/(86848903084769280*Sqrt[2]) + 
      (381338622721543990141005251*(e/ei)^(10/19)*nu)/
       (7624549824436401678581760*Sqrt[2]) - 
      (44035382159875276287325829*(e/ei)^(12/19)*nu)/
       (8317690717566983649361920*Sqrt[2]) + 
      (1714331099548121819819*(e/ei)^(10/19)*nu)/(348142362078920048640*
        Sqrt[2]*ei^2) - (41317541651563329515682488002621*(e/ei)^(10/19)*ei^2*
        nu)/(1233103194006450370673670881280*Sqrt[2]) + 
      (1294684270882492998123666698429*(e/ei)^(12/19)*ei^2*nu)/
       (208186253533556556087762616320*Sqrt[2]) + (2259687985383466531*nu^2)/
       (1516409418940416*Sqrt[2]) - (162632753312682886228951*(e/ei)^(10/19)*
        nu^2)/(672358891043774398464*Sqrt[2]) - 
      (76300423085827951433*(e/ei)^(12/19)*nu^2)/(282108625612772474880*
        Sqrt[2]) - (989824377493630715*(e/ei)^(10/19)*nu^2)/
       (92101153989132288*Sqrt[2]*ei^2) + (202465937417888861483652855847*
        (e/ei)^(10/19)*ei^2*nu^2)/(1631088880960913188721786880*Sqrt[2]) + 
      (2243308739146427600081633*(e/ei)^(12/19)*ei^2*nu^2)/
       (7060990826670619864596480*Sqrt[2]) - (1858880291893279*nu^3)/
       (2343352467456*Sqrt[2]) + (8822995708595895311*(e/ei)^(10/19)*nu^3)/
       (87959038598086656*Sqrt[2]) - (9910661782297605365*(e/ei)^(12/19)*
        nu^3)/(54406663511034691584*Sqrt[2]) + 
      (1728066517179929*(e/ei)^(10/19)*nu^3)/(365480769798144*Sqrt[2]*ei^2) - 
      (3373132654529662808840789*(e/ei)^(10/19)*ei^2*nu^3)/
       (99578075760739510910976*Sqrt[2]) + 
      (291383367061331895336365*(e/ei)^(12/19)*ei^2*nu^3)/
       (1361762516572190973886464*Sqrt[2]) + 
      (5366903/(30270240*Sqrt[2]) - (195703*nu)/(480480*Sqrt[2]) - 
        (554689*nu^2)/(1297296*Sqrt[2]) + (2813*nu^3)/(96096*Sqrt[2]))/
       E^((2*I)*xi) + E^((2*I)*xi)*(5366903/(30270240*Sqrt[2]) - 
        (195703*nu)/(480480*Sqrt[2]) - (554689*nu^2)/(1297296*Sqrt[2]) + 
        (2813*nu^3)/(96096*Sqrt[2])) + (38924713/(7567560*Sqrt[2]) - 
        (936877*nu)/(51480*Sqrt[2]) + (354487*nu^2)/(46332*Sqrt[2]) + 
        (4255*nu^3)/(10296*Sqrt[2]))/E^((4*I)*xi) + 
      E^((4*I)*xi)*(38924713/(7567560*Sqrt[2]) - (936877*nu)/
         (51480*Sqrt[2]) + (354487*nu^2)/(46332*Sqrt[2]) + 
        (4255*nu^3)/(10296*Sqrt[2])) - (299530717*Pi^2)/
       (7090470912*Sqrt[2]) + (410209379885*(e/ei)^(10/19)*Pi^2)/
       (20811592286208*Sqrt[2]) - (706373570105981*(e/ei)^(12/19)*Pi^2)/
       (69926950081658880*Sqrt[2]) + (523056815*(e/ei)^(10/19)*Pi^2)/
       (9458176896*Sqrt[2]*ei^2) - (820216785718077319*(e/ei)^(10/19)*ei^2*
        Pi^2)/(9816966825352888320*Sqrt[2]) + 
      (20768089334685947381*(e/ei)^(12/19)*ei^2*Pi^2)/(1750224942577200660480*
        Sqrt[2]) + (468398719*nu*Pi^2)/(10305404928*Sqrt[2]) - 
      (28178458475*(e/ei)^(10/19)*nu*Pi^2)/(60852609024*Sqrt[2]) + 
      (66113407719049*(e/ei)^(12/19)*nu*Pi^2)/(153348574740480*Sqrt[2]) - 
      (4223533*(e/ei)^(10/19)*nu*Pi^2)/(442487808*Sqrt[2]*ei^2) + 
      (26746388059151303*(e/ei)^(10/19)*ei^2*nu*Pi^2)/
       (49207853761167360*Sqrt[2]) - (1943800300347759649*(e/ei)^(12/19)*ei^2*
        nu*Pi^2)/(3838212593371054080*Sqrt[2]) + (18867203*Log[2])/
       (268369920*Sqrt[2]) - (178614965755339*(e/ei)^(10/19)*Log[2])/
       (2096562545280*Sqrt[2]) + (18205433966941793*(e/ei)^(12/19)*Log[2])/
       (251587505433600*Sqrt[2]) + (40178393*(e/ei)^(10/19)*Log[2])/
       (2177869680*Sqrt[2]*ei^2) + (12794608653442754791*(e/ei)^(10/19)*ei^2*
        Log[2])/(80731635076915200*Sqrt[2]) - 
      (41173689543235050461*(e/ei)^(12/19)*ei^2*Log[2])/
       (484389810461491200*Sqrt[2]) - (934501941*Log[3])/
       (11689000960*Sqrt[2]) + (4043668317723*(e/ei)^(10/19)*Log[3])/
       (88743388160*Sqrt[2]) - (263305158740667*(e/ei)^(12/19)*Log[3])/
       (6212037171200*Sqrt[2]) + (28800441*(e/ei)^(10/19)*Log[3])/
       (215098240*Sqrt[2]*ei^2) - (35313703643741473683*(e/ei)^(10/19)*ei^2*
        Log[3])/(502330173811916800*Sqrt[2]) + 
      (23224304916403051401*(e/ei)^(12/19)*ei^2*Log[3])/
       (466449447111065600*Sqrt[2]) + (208984375*(e/ei)^(12/19)*Log[5])/
       (68640768*Sqrt[2]) - (694455078125*(e/ei)^(10/19)*ei^2*Log[5])/
       (49558634496*Sqrt[2]) - (6144349609375*(e/ei)^(12/19)*ei^2*Log[5])/
       (1718032662528*Sqrt[2]) - (1230141858481*(e/ei)^(10/19)*Log[e])/
       (2213038242240*Sqrt[2]) + (11022391*(e/ei)^(10/19)*Log[e])/
       (459772488*Sqrt[2]*ei^2) + (364864366526374139*(e/ei)^(10/19)*ei^2*
        Log[e])/(596517081401651200*Sqrt[2]) + 
      (1230141858481*(e/ei)^(10/19)*Log[ei])/(2213038242240*Sqrt[2]) - 
      (11022391*(e/ei)^(10/19)*Log[ei])/(459772488*Sqrt[2]*ei^2) - 
      (364864366526374139*(e/ei)^(10/19)*ei^2*Log[ei])/
       (596517081401651200*Sqrt[2]) - (106035823*Log[x])/
       (8766750720*Sqrt[2]) - (1230141858481*(e/ei)^(10/19)*Log[x])/
       (1397708363520*Sqrt[2]) + (126253523199371*(e/ei)^(12/19)*Log[x])/
       (167725003622400*Sqrt[2]) + (11022391*(e/ei)^(10/19)*Log[x])/
       (290382624*Sqrt[2]*ei^2) + (364864366526374139*(e/ei)^(10/19)*ei^2*
        Log[x])/(376747630358937600*Sqrt[2]) - 
      (3711979835584706771*(e/ei)^(12/19)*ei^2*Log[x])/
       (4198045023999590400*Sqrt[2])) + 
    e^2*(11702340655880503/(861182031790080*Sqrt[2]) + 
      (16056797675031342185343749*(e/ei)^(10/19))/(4435333692885441419673600*
        Sqrt[2]) - (284728684061206688448413*(e/ei)^(12/19))/
       (127942318064003117875200*Sqrt[2]) - 
      (1289915690995598063*(e/ei)^(10/19))/(5786299646741053440*Sqrt[2]*
        ei^2) - (2078161248766288657504392812629*(e/ei)^(10/19)*ei^2)/
       (717317647482976669920971980800*Sqrt[2]) + 
      (8371308040083537847071790613*(e/ei)^(12/19)*ei^2)/
       (3202310926263288705004339200*Sqrt[2]) + 
      (18498508656124943343333254939634637*(e/ei)^(10/19)*ei^4)/
       (6131605632197074468174828457164800*Sqrt[2]) - 
      (3948806165678346935437032781819*(e/ei)^(12/19)*ei^4)/
       (9105992817278402737282492661760*Sqrt[2]) - (2461*EulerGamma)/
       (407680*Sqrt[2]) - (370190147*(e/ei)^(10/19)*EulerGamma)/
       (967942080*Sqrt[2]) + (425694257*(e/ei)^(12/19)*EulerGamma)/
       (1451913120*Sqrt[2]) + (3317*(e/ei)^(10/19)*EulerGamma)/
       (201096*Sqrt[2]*ei^2) + (109799688993793*(e/ei)^(10/19)*ei^2*
        EulerGamma)/(260905561190400*Sqrt[2]) - 
      (12515836850057*(e/ei)^(12/19)*ei^2*EulerGamma)/
       (36340417451520*Sqrt[2]) - (7268486529087002119*(e/ei)^(10/19)*ei^4*
        EulerGamma)/(138535485791986483200*Sqrt[2]) + 
      (5903810191368391*(e/ei)^(12/19)*ei^4*EulerGamma)/
       (103336492898451456*Sqrt[2]) - (331390290513173*nu)/
       (3037679124480*Sqrt[2]) + (114757334553579292850137*(e/ei)^(10/19)*nu)/
       (10560318316393908142080*Sqrt[2]) - 
      (33866125398055510943*(e/ei)^(12/19)*nu)/(27693142438095912960*
        Sqrt[2]) + (515898615572711953*(e/ei)^(10/19)*nu)/
       (482191637228421120*Sqrt[2]*ei^2) - (12433807298093087425724492327*
        (e/ei)^(10/19)*ei^2*nu)/(1707899160673753976002314240*Sqrt[2]) + 
      (995697952828230077235143*(e/ei)^(12/19)*ei^2*nu)/
       (693140893130581970780160*Sqrt[2]) - 
      (236948275847452879747979316742793*(e/ei)^(10/19)*ei^4*nu)/
       (15203755864563047427427018997760*Sqrt[2]) - 
      (469677880261372736561279209*(e/ei)^(12/19)*ei^4*nu)/
       (1970994116294026566511362048*Sqrt[2]) + (25025236122581*nu^2)/
       (97639686144*Sqrt[2]) - (48941544782631022037*(e/ei)^(10/19)*nu^2)/
       (931245001445670912*Sqrt[2]) - (1121262571791743*(e/ei)^(12/19)*nu^2)/
       (21978684474679296*Sqrt[2]) - (297870712456705*(e/ei)^(10/19)*nu^2)/
       (127563925192704*Sqrt[2]*ei^2) + (60928660071588583052558789*
        (e/ei)^(10/19)*ei^2*nu^2)/(2259125873907081978839040*Sqrt[2]) + 
      (32966240873249035943*(e/ei)^(12/19)*ei^2*nu^2)/(550111819944906326016*
        Sqrt[2]) + (6094262240832319396671882801883*(e/ei)^(10/19)*ei^4*nu^2)/
       (392160369522459556659823902720*Sqrt[2]) - 
      (77752063713464949248045*(e/ei)^(12/19)*ei^4*nu^2)/
       (7821405223388994311553024*Sqrt[2]) - (3024520984477*nu^3)/
       (20922789888*Sqrt[2]) + (2655129614383357*(e/ei)^(10/19)*nu^3)/
       (121826923266048*Sqrt[2]) - (6472313543855*(e/ei)^(12/19)*nu^3)/
       (181143003912192*Sqrt[2]) + (520032054523*(e/ei)^(10/19)*nu^3)/
       (506206052352*Sqrt[2]*ei^2) - (1015086564709498287343*(e/ei)^(10/19)*
        ei^2*nu^3)/(137919772521799876608*Sqrt[2]) + 
      (190292490502880855*(e/ei)^(12/19)*ei^2*nu^3)/(4533888625919557632*
        Sqrt[2]) - (20510085098978806883820421*(e/ei)^(10/19)*ei^4*nu^3)/
       (5320314333502368154386432*Sqrt[2]) - 
      (448811676850303579325*(e/ei)^(12/19)*ei^4*nu^3)/
       (64462130961997205864448*Sqrt[2]) + 
      (3812251/(5045040*Sqrt[2]) - (186891*nu)/(80080*Sqrt[2]) + 
        (14467*nu^2)/(216216*Sqrt[2]) + (59*nu^3)/(624*Sqrt[2]))/
       E^((2*I)*xi) + E^((2*I)*xi)*(3812251/(5045040*Sqrt[2]) - 
        (186891*nu)/(80080*Sqrt[2]) + (14467*nu^2)/(216216*Sqrt[2]) + 
        (59*nu^3)/(624*Sqrt[2])) - (26937*Pi^2)/(2981888*Sqrt[2]) + 
      (123445495*(e/ei)^(10/19)*Pi^2)/(28824920064*Sqrt[2]) + 
      (1011407111*(e/ei)^(12/19)*Pi^2)/(605323321344*Sqrt[2]) + 
      (157405*(e/ei)^(10/19)*Pi^2)/(13099968*Sqrt[2]*ei^2) - 
      (246830209364453*(e/ei)^(10/19)*ei^2*Pi^2)/(13596906960322560*
        Sqrt[2]) - (2287413882347*(e/ei)^(12/19)*ei^2*Pi^2)/
       (1165449168027648*Sqrt[2]) + (59726189079722532372443*(e/ei)^(10/19)*
        ei^4*Pi^2)/(10049791620278286192476160*Sqrt[2]) + 
      (70134321891312965*(e/ei)^(12/19)*ei^4*Pi^2)/(215412300624886235136*
        Sqrt[2]) + (361169*nu*Pi^2)/(20127744*Sqrt[2]) - 
      (8479825*(e/ei)^(10/19)*nu*Pi^2)/(84283392*Sqrt[2]) + 
      (464981*(e/ei)^(12/19)*nu*Pi^2)/(5185404*Sqrt[2]) - 
      (1271*(e/ei)^(10/19)*nu*Pi^2)/(612864*Sqrt[2]*ei^2) + 
      (8048867908261*(e/ei)^(10/19)*ei^2*nu*Pi^2)/(68154922106880*Sqrt[2]) - 
      (13670906381*(e/ei)^(12/19)*ei^2*nu*Pi^2)/(129787205184*Sqrt[2]) - 
      (259673280475562671*(e/ei)^(10/19)*ei^4*nu*Pi^2)/
       (12062953864880455680*Sqrt[2]) + (32243323952015*(e/ei)^(12/19)*ei^4*
        nu*Pi^2)/(1845294516043776*Sqrt[2]) - (5671*Log[2])/
       (1223040*Sqrt[2]) - (53751118193*(e/ei)^(10/19)*Log[2])/
       (2903826240*Sqrt[2]) + (80546008331*(e/ei)^(12/19)*Log[2])/
       (4355739360*Sqrt[2]) + (12091*(e/ei)^(10/19)*Log[2])/
       (3016440*Sqrt[2]*ei^2) + (3850318583642117*(e/ei)^(10/19)*ei^2*Log[2])/
       (111816669081600*Sqrt[2]) - (2368133190939731*(e/ei)^(12/19)*ei^2*
        Log[2])/(109021252354560*Sqrt[2]) - 
      (7929657584820224242861*(e/ei)^(10/19)*ei^4*Log[2])/
       (113347215647988940800*Sqrt[2]) + (1117065445537831453*(e/ei)^(12/19)*
        ei^4*Log[2])/(310009478695354368*Sqrt[2]) - 
      (26001*Log[3])/(3261440*Sqrt[2]) + (1216872801*(e/ei)^(10/19)*Log[3])/
       (122913280*Sqrt[2]) - (4327927119*(e/ei)^(12/19)*Log[3])/
       (430196480*Sqrt[2]) + (8667*(e/ei)^(10/19)*Log[3])/
       (297920*Sqrt[2]*ei^2) - (10627054963509321*(e/ei)^(10/19)*ei^2*Log[3])/
       (695748163174400*Sqrt[2]) + (381736155677157*(e/ei)^(12/19)*ei^2*
        Log[3])/(32302593290240*Sqrt[2]) + 
      (213802297679522303937*(e/ei)^(10/19)*ei^4*Log[3])/
       (41047551345773772800*Sqrt[2]) - (180067688105915691*(e/ei)^(12/19)*
        ei^4*Log[3])/(91854660354179072*Sqrt[2]) - 
      (208984375*(e/ei)^(10/19)*ei^2*Log[5])/(68640768*Sqrt[2]) + 
      (40375029115234375*(e/ei)^(10/19)*ei^4*Log[5])/(1530767102312448*
        Sqrt[2]) - (370190147*(e/ei)^(10/19)*Log[e])/(3065149920*Sqrt[2]) + 
      (3317*(e/ei)^(10/19)*Log[e])/(636804*Sqrt[2]*ei^2) + 
      (109799688993793*(e/ei)^(10/19)*ei^2*Log[e])/(826200943769600*
        Sqrt[2]) - (7268486529087002119*(e/ei)^(10/19)*ei^4*Log[e])/
       (438695705007957196800*Sqrt[2]) + (370190147*(e/ei)^(10/19)*Log[ei])/
       (3065149920*Sqrt[2]) - (3317*(e/ei)^(10/19)*Log[ei])/
       (636804*Sqrt[2]*ei^2) - (109799688993793*(e/ei)^(10/19)*ei^2*Log[ei])/
       (826200943769600*Sqrt[2]) + (7268486529087002119*(e/ei)^(10/19)*ei^4*
        Log[ei])/(438695705007957196800*Sqrt[2]) - 
      (2461*Log[x])/(815360*Sqrt[2]) - (370190147*(e/ei)^(10/19)*Log[x])/
       (1935884160*Sqrt[2]) + (425694257*(e/ei)^(12/19)*Log[x])/
       (2903826240*Sqrt[2]) + (3317*(e/ei)^(10/19)*Log[x])/
       (402192*Sqrt[2]*ei^2) + (109799688993793*(e/ei)^(10/19)*ei^2*Log[x])/
       (521811122380800*Sqrt[2]) - (12515836850057*(e/ei)^(12/19)*ei^2*
        Log[x])/(72680834903040*Sqrt[2]) - 
      (7268486529087002119*(e/ei)^(10/19)*ei^4*Log[x])/
       (277070971583972966400*Sqrt[2]) + (5903810191368391*(e/ei)^(12/19)*
        ei^4*Log[x])/(206672985796902912*Sqrt[2])))

